All loop structures in Supergravity Amplitudes on $AdS_5 \times S^5$ from CFT

We computed a set of structures which appear in the four-point function of protected operators of dimension two in $\mathcal{N}=4$ Super Yang Mills with $SU(N)$ gauge group, at any order in a large $N$ expansion. They are determined only by leading order CFT data. By focusing on a specific limit, we made connection with the dual supergravity amplitude in flat space, where such structures correspond to iterated $s$-cuts. We made several checks and we conjecture that the same interpretation holds for supergravity amplitudes on $AdS_5 \times S^5$.

==> anc/Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    400349,      10959]
NotebookOptionsPosition[    395244,      10883]
NotebookOutlinePosition[    395667,      10900]
CellTagsIndexPosition[    395624,      10897]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", 
    RowBox[{"(", "3", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "67da8469-155b-459f-8dda-aeca3e8c6fbb"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["|", 
    RowBox[{
     SuperscriptBox["log", "3"], "z", " ", "zb"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "814e0673-adff-416a-baa3-948e895b16a8"],
 " "
}], "Section",
 CellChangeTimes->{{3.812279902606839*^9, 
  3.812280014488885*^9}},ExpressionUUID->"92109da4-729f-4013-a26a-\
6f52fdee6eee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["H", 
    RowBox[{"(", "3", ")"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "z", "]"}], "+", 
          RowBox[{"Log", "[", "zb", "]"}]}], ")"}], "^", "3"}]}], ")"}], "/", 
     
     RowBox[{"(", 
      RowBox[{"25", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "23"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"R1", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", "z"}], "]"}], "-", " ", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", "zb"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"R2", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}], "-", " ", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "zb"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"R3", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", "z"}], "]"}], "-", " ", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", "zb"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"R4", "[", 
        RowBox[{"z", ",", " ", "zb"}], "]"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"R4", "[", 
        RowBox[{"zb", ",", "z"}], "]"}], 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "zb"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"R5", "[", 
        RowBox[{"z", ",", " ", "zb"}], "]"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"R5", "[", 
        RowBox[{"zb", ",", "z"}], "]"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "zb"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"R6", "[", 
         RowBox[{"z", ",", " ", "zb"}], "]"}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"R6", "[", 
        RowBox[{"zb", ",", "z"}], "]"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "zb"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"R3", "[", 
              RowBox[{"z", ",", " ", "zb"}], "]"}]}], "-", 
            RowBox[{"R2", "[", 
             RowBox[{"z", ",", " ", "zb"}], "]"}]}], ")"}], " ", 
          RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "/", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", "zb"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"R7", "[", 
       RowBox[{"z", ",", " ", "zb"}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812280018234355*^9, 
  3.8122800258960037`*^9}},ExpressionUUID->"2aab0b9e-07a9-4eb0-91d6-\
42ed53b106fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R7", "[", 
    RowBox[{"z", ",", "zb"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "z"}], "+", "zb"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "60"}], " ", 
       RowBox[{"z", "^", "18"}]}], "-", 
      RowBox[{"1378740", " ", 
       RowBox[{"z", "^", "17"}], " ", "zb"}], "+", 
      RowBox[{"689910", " ", 
       RowBox[{"z", "^", "18"}], " ", "zb"}], "-", 
      RowBox[{"488095452", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"499814742", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"104422602", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"174109182192", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"257259009672", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"101506520772", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"8389855230", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"15569915229480", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"32445649325400", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"21765908316204", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"5028083805774", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"256140196059", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"368034942827832", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"1029076763675940", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"1021082828662932", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"423287259584826", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"64852112464818", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"2127026727546", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"3566491815986568", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"13091702576340612", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"18082248959633124", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"11571274378380906", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"3374948819842761", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"369058395573714", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"8295044186884", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"16712903560114224", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"79894113356319192", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"148768579302734916", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"136384634932644714", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"63637971605557188", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"13951826167110804", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"1131813483933552", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"17830619613450", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"41110637098088136", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"256363517972980776", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"633012903875294964", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"797149609626236370", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"544737934725390399", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"196787145584345316", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"33438534080196504", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"2026351339352550", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"21855234810150", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"55268211820619640", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"454260138683229060", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"1478673425793539172", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"2497270447014424662", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"2375805425562179142", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"1279412794139645550", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"367646151761593040", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"48564179797666050", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"2131421631651900", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"14327218105200", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"41110637098088136", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"454260138683229060", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"1955698712453457036", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"4377416384789275518", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"5625903718408387869", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"4261254689930768838", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"1853800078764388860", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"424702518197759550", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"42338805554338650", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"1223295695622000", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"3889596110400", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"16712903560114224", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"256363517972980776", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"1478673425793539172", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"4377416384789275518", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"7473434440850715528", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"7683309489709316232", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"4740597053038792512", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"1669008271784351400", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"296829199338222600", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"20442428638632000", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"295609304390400", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"3566491815986568", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"79894113356319192", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"633012903875294964", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"2497270447014424662", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"5625903718408387869", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"7683309489709316232", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"6451510196284729296", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"3244055461610985000", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"901190098533060000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"114863444531035200", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"4207835792160000", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"368034942827832", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"13091702576340612", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"148768579302734916", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"797149609626236370", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"2375805425562179142", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"4261254689930768838", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"4740597053038792512", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"3244055461610985000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"1294009349244809400", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"262820078822901600", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"18821401978579200", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"15569915229480", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"1029076763675940", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"18082248959633124", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"136384634932644714", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"544737934725390399", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"1279412794139645550", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"1853800078764388860", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"1669008271784351400", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"901190098533060000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"262820078822901600", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"30831441168528000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"174109182192", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"32445649325400", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"1021082828662932", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"11571274378380906", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"63637971605557188", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"196787145584345316", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"367646151761593040", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"424702518197759550", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"296829199338222600", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"114863444531035200", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"18821401978579200", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"488095452", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"257259009672", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"21765908316204", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"423287259584826", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"3374948819842761", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"13951826167110804", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"33438534080196504", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"48564179797666050", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"42338805554338650", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"20442428638632000", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"4207835792160000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"1378740", " ", "z", " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"499814742", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"101506520772", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"5028083805774", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"64852112464818", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"369058395573714", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"1131813483933552", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"2026351339352550", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"2131421631651900", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"1223295695622000", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"295609304390400", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"689910", " ", "z", " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"104422602", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"8389855230", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"256140196059", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"2127026727546", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"8295044186884", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"17830619613450", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"21855234810150", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"14327218105200", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"3889596110400", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "18"}]}]}], ")"}]}]}], ";"}]], "Input",ExpressionUUI\
D->"343d251d-6e75-4fc6-a1ec-302d38c6c282"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R6", "[", 
    RowBox[{"z", ",", "zb"}], "]"}], "=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "360"}], " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}]}], "-", 
      RowBox[{"150", " ", 
       RowBox[{"z", "^", "18"}]}], "+", 
      RowBox[{"360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}]}], "+", 
      RowBox[{"75", " ", 
       RowBox[{"z", "^", "19"}]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}]}], "-", 
      RowBox[{"1567080", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", "zb"}], "-", 
      RowBox[{"251700", " ", 
       RowBox[{"z", "^", "17"}], " ", "zb"}], "+", 
      RowBox[{"2489040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", "zb"}], "+", 
      RowBox[{"253125", " ", 
       RowBox[{"z", "^", "18"}], " ", "zb"}], "-", 
      RowBox[{"1078140", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", "zb"}], "-", 
      RowBox[{"57075", " ", 
       RowBox[{"z", "^", "19"}], " ", "zb"}], "+", 
      RowBox[{"101160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", "zb"}], "-", 
      RowBox[{"457508160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"746352150", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"1061150040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"1121793525", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"829003500", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"445161750", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"239772240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"35367450", " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"17337960", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"31134945600", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"71858307750", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"99459243360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"150060608775", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"123441532140", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"98121179025", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"70341561240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"20511464850", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"16539083880", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"697623750", " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"980224000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"769240508400", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"608034467250", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"3267469440000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"2094952630125", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"5984685805560", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"2331705708900", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"5541968528160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"961663175325", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"2501644481760", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"109169655000", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"461963978000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"653842500", " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"20371701000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"8552330745840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"35186509123962", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"47331708913440", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"100999268867511", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"121770139226040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"105408930085170", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"165502694256000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"48948691051155", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"118233649221600", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"10219962280806", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"41407028083680", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"937087970172", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"5865905116680", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"27322338750", " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"191135315280", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"48217040161920", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"669882077818086", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"344107287538560", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"2590892836231035", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"1202429858279160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"3857424021030216", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"2263386824156640", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"2762527340167035", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"2331472452044400", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"968469313820148", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"1290951304557040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"150194579292492", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"354454462297320", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"8010078244812", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"39118457673120", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"88806375000", " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"959682302880", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"147848164928640", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"4540134556971222", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"1356915607371360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"22514771733702447", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"6298874456883000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"44319314741273670", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"15871784137023360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"44016070177064811", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"22399210140624240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"23082833423914446", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"17925417451854080", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"6065393619304740", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"7898996481442920", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"675788958884802", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"1739732034558000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"21853676563992", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"151800797961120", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"105410025000", " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"2802857662080", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"256558464954000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"14862251355408270", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"3040123078491840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"94120938441164547", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"18499207708051560", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"240642255925700532", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"61209614350400160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"320044326985988283", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"114910038983433120", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"236553465774906000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"126349342290418800", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"95595406870481616", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"81298805611923480", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"19201466102374920", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"29253617277097920", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"1528082874095526", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"5244448403214720", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"28621976537700", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"361230545622240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"42749437500", " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"4898668698000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"256558464954000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"25933148431423530", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"3967629153444000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"211408124611863135", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"31464721016700840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"698888518950042102", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"135478089660767040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"1222534816179202251", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"332835420294395040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"1228281259579884510", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"487977432665615200", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"714633874376596020", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"434371187436879000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"228944319609814116", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"230824206286784880", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"35433677946291702", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"68835345913783680", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"1985013741249000", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"10044838464756480", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"20194067193300", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"533905025346000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"5035021992000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"147848164928640", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"25091140316434566", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"3040123078491840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"267667013897507763", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"31464721016700840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"1148049957990345960", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"176125627506708000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"2619267663253503735", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"562231217396178000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"3498105067897020108", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"1080327236271908240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"2807025075548457456", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"1287664467011454840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"1324320981373799640", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"953334630035319840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"340435897594986270", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"424629317190540000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"40369046544080100", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"105091849944496800", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"1550568016305000", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"12255960563154000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"8378721351000", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"477149793120000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"2800537740000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"48217040161920", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"13568111663423478", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"1356915607371360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"194318801404496415", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"18499207708051560", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"1092913612419094818", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"135478089660767040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"3248971050459223815", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"562231217396178000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"5695135575560252514", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"1404453197533921920", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"6130338794453875716", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"2198365133296784760", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"4044637108524759516", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"2187900010185618960", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"1566929584392417630", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"1366890453999433440", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"322077401710010100", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"511341557330419200", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"28475809557148800", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"103476850525818000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"704726068246200", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"9215730676152000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"1944798055200", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"235719656172000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"649296648000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "19"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"8552330745840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"4030665146994066", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"344107287538560", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"80471770109155341", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"6298874456883000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"604905307790410260", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"61209614350400160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"2357433000671932953", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"332835420294395040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"5396887187991326808", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"1080327236271908240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"7660381586074982820", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"2198365133296784760", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"6832332842632710336", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"2876851457482464000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"3749599904570075556", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"2423702589958964160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"1188395947304181000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"1280095349434957440", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"190108339475392800", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"396927727371252000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"11591201014192800", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"63148331229984000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"147804652195200", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"3886842815856000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"49346545248000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"769240508400", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"629088517500030", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"47331708913440", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"18510947636979441", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"1202429858279160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"191693340629961786", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"15871784137023360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"993260447016315849", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"114910038983433120", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"2976078118683883290", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"487977432665615200", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"5520985261552628868", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"1287664467011454840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"6512361733023403950", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"2187900010185618960", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"4860085680806781348", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"2423702589958964160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"2206687635573082200", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"1729846766684171520", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"556605705586392000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"762164707885812000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"64100927531440800", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"188902141043616000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"2103917896080000", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"21602608018992000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"702420919200000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"31134945600", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"47480701831770", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"3267469440000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"2243370816238365", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"121770139226040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"33553380319699296", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"2263386824156640", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"236859021925539153", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"22399210140624240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"937925577492373260", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"126349342290418800", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"2270185342202745660", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"434371187436879000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"3495352735723479708", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"953334630035319840", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"3451039209388172556", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"1366890453999433440", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"2136646243109763000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"1280095349434957440", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"778359803979681000", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"762164707885812000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"144572684281225200", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"269871442993152000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"9410700989289600", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"49112276293080000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"3141887452704000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"457508160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"1493546942922", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"99459243360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"130650130122801", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"5984685805560", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"3043981900464270", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"165502694256000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"30454918210119585", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"2331472452044400", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"162428635377604386", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"17925417451854080", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"515715168888736572", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"81298805611923480", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"1030256231572100610", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"230824206286784880", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"1321344809312815980", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"424629317190540000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"1077352325795730600", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"511341557330419200", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"533095371601115400", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"396927727371252000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"143073816115230000", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"188902141043616000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"15415720584264000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"49112276293080000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"5146742961360000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"1567080", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", "z", " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"14655882936", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"1061150040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"3111668890800", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"123441532140", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"128543155829916", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"5541968528160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"1944351430211625", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"118233649221600", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"14417447126168688", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"1290951304557040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"60849427900719192", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"7898996481442920", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"157773732057812472", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"29253617277097920", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"259807290996184470", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"68835345913783680", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"271848543577172100", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"105091849944496800", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"174430552564629900", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"103476850525818000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"62277135884964000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"63148331229984000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"9410700989289600", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"21602608018992000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"3141887452704000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"21888162", " ", "z", " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"2489040", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", "z", " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"22180817862", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"829003500", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"2090593484145", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"70341561240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"53493235163961", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"2501644481760", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"580811069172546", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"41407028083680", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"3334541832773340", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"354454462297320", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"11292338526039312", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"1739732034558000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"23706994913138502", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"5244448403214720", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"31171781907882000", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"10044838464756480", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"24950984522102100", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"12255960563154000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"11102950172714400", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"9215730676152000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"2103917896080000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"3886842815856000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"702420919200000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"360", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"21888162", " ", "z", " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"1078140", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", "z", " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"8958420582", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"239772240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"484656164343", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"16539083880", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"8418188743860", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"461963978000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"68155656516216", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"5865905116680", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"305051772406080", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"39118457673120", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"812554944045726", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"151800797961120", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"1316266719131700", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"361230545622240", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"1269067122477000", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"533905025346000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"668319077626200", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"477149793120000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"147804652195200", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"235719656172000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"49346545248000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"3648027", " ", "z", " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"101160", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", "z", " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"749575071", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"17337960", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"24699511380", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"980224000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"297453940620", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"20371701000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"1787990774976", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"191135315280", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"6007443239742", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"959682302880", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"11734895371500", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"2802857662080", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"13190578909200", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"4898668698000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"7893294809400", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"5035021992000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"1944798055200", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"2800537740000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"649296648000", " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "19"}]}]}], ")"}]}]}], ";"}]], "Input",ExpressionUUI\
D->"e6e8a000-a538-48ac-b20b-b32adda56c42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R5", "[", 
    RowBox[{"z", ",", "zb"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "12"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "140"}], " ", 
       RowBox[{"z", "^", "17"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"z", "^", "18"}]}], "+", 
      RowBox[{"330580", " ", 
       RowBox[{"z", "^", "16"}], " ", "zb"}], "-", 
      RowBox[{"352780", " ", 
       RowBox[{"z", "^", "17"}], " ", "zb"}], "+", 
      RowBox[{"68840", " ", 
       RowBox[{"z", "^", "18"}], " ", "zb"}], "+", 
      RowBox[{"223308910", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"350507770", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"152076530", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"15475790", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"20847614350", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"39649058410", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"23450163570", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"4437512870", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"144421000", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"621829827150", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"1346647380200", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"924599980335", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"190342943865", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"8652882875", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"2342622875", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"7905538026638", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"19021938639830", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"13604172236953", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"937297954497", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"2043562814947", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"511275469385", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"20201385722", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"49533122998114", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"131767122408488", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"86765313526339", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"41483308649671", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"67523945286679", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"24009746704867", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"2597857800076", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"50416849112", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"166000772222978", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"493152607528974", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"239530454000901", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"607215192850399", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"866064506585663", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"423641675906729", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"81970621605054", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"4904788511896", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"44607753792", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"311633426923830", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"1060113644321688", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"168915165073539", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"3399563330001587", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"5420383572663899", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"3516864807968071", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"1030715668781806", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"117687726159402", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"3274067783826", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"1351611450", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"335076630098870", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"1360952017138230", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"477753833990147", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"9685805423315835", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"18389790256563187", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"15437708582489193", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"6294005863446532", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"1121718515878730", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"57641138326002", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"591448276650", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"13946786700", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"206963693252954", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"1066313641050680", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"1110992954428401", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"15370702929311499", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"35776569221162671", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"38288200375187455", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"20667238232318986", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"5155020516791530", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"379726294186470", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"21341861113650", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"1347760375500", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"3815311500", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"72295624743482", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"512057897577374", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"942482950543343", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"14083012431077843", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"41081787238933287", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"55677943365308121", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"38604824115693528", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"12589301009357226", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"1087110444865830", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"219711556737750", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"26281820287800", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"324063639900", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"515314800", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"13761443605154", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"148176006172712", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"381155844491787", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"7506914113786637", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"28115000032700449", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"48277179595555977", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"42223681985472372", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"17172253163416428", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"1332813574756356", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"943959787640100", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"179553973737600", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"5366672110800", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"39163924800", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"1335227740770", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"24726546840394", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"72002923546533", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"2294454159147381", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"11387760687421657", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"24962812104892123", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"27278474509319418", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"13346088207133836", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"389058005330148", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"1951684394421300", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"528144341432400", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"29734734229200", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"557476920000", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"58893915430", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"2197679032720", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"4809594933031", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"386864296153125", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"2663540745854261", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"7570852728032209", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"10309755268336216", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"5884475180499300", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"528053995882644", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"2058021466601100", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"732432322452600", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"66708054012600", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"2493561470400", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"961764998", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"91158859450", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"136391984423", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"33457005568973", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"343188379188557", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"1298257673399435", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"2211121145867942", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"1427917643202820", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"478103476208820", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"1115254218563100", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"492762176814600", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"65116898847000", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"4084716636000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"3820774", " ", "z", " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"1403255508", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"22249715289", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"1298095275161", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"22458502432009", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"117876591937237", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"253511394114846", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"178301562293162", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"145780789846230", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"299143259980950", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"157121996169600", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"27798649678800", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"2493561470400", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"1158", " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"5045694", " ", "z", " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"468617031", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"17023870129", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"647238528913", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"5049217007219", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"13918240698824", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"10030505602026", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"18042344456598", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"36035058802050", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"21757524812100", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"4848359115600", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"557476920000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"1158", " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"1605299", " ", "z", " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"23894727", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"6211551269", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"81706283181", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"293703571826", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"191682079162", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"784727277474", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"1577281571250", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"1066160657100", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"285415029900", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"39163924800", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"193", " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"75945", " ", "z", " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"9690677", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"285723923", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"1354442852", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"560713370", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"7040390658", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"14370563550", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"10646790000", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"3299996700", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"515314800", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "19"}]}]}], ")"}]}]}], ";"}]], "Input",ExpressionUUI\
D->"b680d8c2-4ea8-41ad-89ee-d5dc02192167"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4", "[", 
    RowBox[{"z", ",", "zb"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "12"}], " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "120"}], " ", 
       RowBox[{"z", "^", "17"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"z", "^", "18"}]}], "+", 
      RowBox[{"377640", " ", 
       RowBox[{"z", "^", "16"}], " ", "zb"}], "-", 
      RowBox[{"376500", " ", 
       RowBox[{"z", "^", "17"}], " ", "zb"}], "+", 
      RowBox[{"68840", " ", 
       RowBox[{"z", "^", "18"}], " ", "zb"}], "+", 
      RowBox[{"248447280", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"376069680", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"157324600", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"15475790", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"12959022300", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"28029846480", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"18877742280", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"4059415870", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"144421000", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"127586377800", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"215293766100", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"124057586120", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"52533692760", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"21131175250", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"2342622875", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"10811260260780", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"33390678615840", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"38574743839450", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"20836447817000", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"5424575186352", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"625610527747", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"20201385722", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"144342025544640", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"580875911231700", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"903003380703340", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"682016322463700", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"258208148156406", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"45676237046783", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"3123540866628", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"50416849112", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"819630789478380", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"4216746323953680", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"8592937166222150", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"8831909201047940", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"4809334759911612", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"1328352765608183", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"161399652907990", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"6345427256728", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"44607753792", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"2364849393423000", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"15559607007273780", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"41177314804340880", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"56480890063884720", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"42912873647930370", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"17780519109821447", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"3659582697506008", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"299641134934848", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"5722570794276", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"1351611450", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"3721753332775500", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"31615438327704000", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"108483968995206530", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"196126698434971040", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"202658902857044480", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"120542633322732775", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"39149748037997982", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"6049332184213472", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"322479310274352", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"1912115932650", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"13946786700", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"3287775951416880", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"36691534396670340", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"164012087203460100", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"388426423601005900", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"535976111523144886", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"441771314657699411", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"212357967698269316", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"54891472389615400", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"6360940598909820", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"215185140635850", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"48693183000", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"3815311500", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"1633809316300140", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"24597847679176800", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"144866553475574590", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"449418085993154300", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"818922698237194188", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"911911712482024419", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"618448420068737874", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"244013059792188456", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"50281666115530080", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"4303050263115450", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"91091619996300", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"69369300", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"515314800", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"447150308864280", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"9441714272818380", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"74709084581943000", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"305589683094034240", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"732082997210558686", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"1083313981349983449", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"1002394744712019120", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"566997570867185304", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"183469550228066256", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"29487165573858300", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"1746164125767600", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"19267436588400", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"39163924800", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"64234972185300", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"2014670886322080", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"22091760196727830", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"120867680039364720", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"381584768976876080", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"743814765089166001", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"918411547975113654", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"713855338219998744", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"335340886768042848", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"86687659934406300", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"10067819704034400", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"320918248450800", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"557476920000", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"4440523195200", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"226008840519900", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"3604900504498580", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"27042611644487740", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"113634527020819770", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"291334892085931925", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"473692163128444876", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"491763714214009776", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"318355123602926256", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"120390846543036300", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"22971525906898800", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"1501742110869000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"2493561470400", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"126578333220", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"12113934653760", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"303837962873450", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"3253676123049100", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"18553723594567812", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"62929082298913117", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"133972921667623962", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"182365664362327600", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"156949283986960080", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"81422775546720300", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"22711573330538400", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"2504169865197000", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"4084716636000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"1101681360", " ", "z", " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"262520958000", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"11841429402160", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"193415479699000", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"1546201607632206", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"7036997858701573", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"19640916013545848", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"34669847271676232", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"38654686330079820", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"26240896262877450", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"9830911500471600", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"1540651515202800", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"2493561470400", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"1390620", " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"1665037620", " ", "z", " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"175658920950", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"4915572300360", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"58103176858752", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"363686913209893", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"1341666839384690", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"3054119132400168", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"4323371306606352", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"3695432203697850", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"1741210294200300", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"345804623564400", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"557476920000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"1390620", " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"671484820", " ", "z", " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"40635388930", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"778102269850", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"6962519191577", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"34468340206188", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"100960346654608", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"178157209800276", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"185225964496650", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"104171616087000", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"24348693669300", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"39163924800", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"231770", " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"56150210", " ", "z", " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"2081078300", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"28198930825", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"191450982142", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"720008393552", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"1552579155792", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"1900575315450", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "-", 
      RowBox[{"1223997921300", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"320833012500", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "19"}]}], "+", 
      RowBox[{"515314800", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "19"}]}]}], ")"}]}]}], ";"}]], "Input",ExpressionUUI\
D->"b8eb7d2b-0a91-4446-b8bb-53f9bf1d96c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3", "[", 
    RowBox[{"z", ",", "zb"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "480"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z"}], "-", "zb", "+", 
       RowBox[{"z", " ", "zb"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"z", "^", "16"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"z", "^", "17"}]}], "+", 
       RowBox[{"z", "^", "18"}], "+", 
       RowBox[{"26112", " ", 
        RowBox[{"z", "^", "15"}], " ", "zb"}], "-", 
       RowBox[{"39222", " ", 
        RowBox[{"z", "^", "16"}], " ", "zb"}], "+", 
       RowBox[{"15712", " ", 
        RowBox[{"z", "^", "17"}], " ", "zb"}], "-", 
       RowBox[{"1310", " ", 
        RowBox[{"z", "^", "18"}], " ", "zb"}], "+", 
       RowBox[{"7599024", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"15420000", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"10440791", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"2641932", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"175906", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"511316736", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"1339084032", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"1421691828", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"752731006", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"178700810", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"11265744", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"12309358404", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"40762950732", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"65008398316", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"59041993802", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"27715004880", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"5376582246", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"244634481", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"130229487360", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"541968714588", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"1253435053136", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"1734722905482", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"1300082881678", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"473138558970", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"68106192294", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"2180406585", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"673387848672", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"3540043062528", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"11558267649012", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"22768148697826", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"24705573546080", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"14130797756040", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"3915881274165", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"425018201685", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"9929995551", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"1790748233472", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"12098694142656", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"54771668696260", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"147983677500218", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"221387586466998", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"182971878688956", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"81306948411444", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"17655245048700", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"1479515294628", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"25240671225", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"2485226182428", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"22275246196236", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"138362822903360", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"504656004485358", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"1017415893907336", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"1163206580919306", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"758435047940031", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"270534730869480", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"46968573642606", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"3028434757425", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"36047261250", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"1790748233472", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"22275246196236", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"188544616219168", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"928167151780066", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"2507479185771890", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"3882978529782198", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"3542925648384738", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"1884558058481175", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"549705451208760", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"76062014530425", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"3615934221900", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"26890513650", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"673387848672", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"12098694142656", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"138362822903360", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"928167151780066", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"3381119722406844", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"7044817505958540", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"8773766883160587", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"6600518904737835", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"2913376089535065", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"693072805142025", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"73686643880850", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"2321547678450", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"8116208100", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"130229487360", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"3540043062528", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"54771668696260", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"504656004485358", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"2507479185771890", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"7044817505958540", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"11838449077436520", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"12223153027548540", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"7696086176308068", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"2810350276653150", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"528186952893600", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"39188441892600", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"616831815600", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"12309358404", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"541968714588", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"11558267649012", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"147983677500218", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"1017415893907336", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"3882978529782198", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"8773766883160587", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"12223153027548540", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"10592993411644644", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"5556902953659750", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"1629002443968900", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"221978745588600", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"8780261490000", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"511316736", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"40762950732", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"1253435053136", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"22768148697826", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"221387586466998", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"1163206580919306", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"3542925648384738", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"6600518904737835", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"7696086176308068", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"5556902953659750", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"2352801890439000", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"510295573487700", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"39273593158800", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"7599024", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"1339084032", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"65008398316", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"1734722905482", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"24705573546080", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"182971878688956", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"758435047940031", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"1884558058481175", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"2913376089535065", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"2810350276653150", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"1629002443968900", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"510295573487700", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"64334287017000", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"26112", " ", "z", " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"15420000", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"1421691828", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"59041993802", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"1300082881678", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"14130797756040", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"81306948411444", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"270534730869480", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"549705451208760", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"693072805142025", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"528186952893600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"221978745588600", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"39273593158800", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"39222", " ", "z", " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"10440791", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"752731006", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"27715004880", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"473138558970", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"3915881274165", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"17655245048700", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"46968573642606", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"76062014530425", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"73686643880850", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"39188441892600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"8780261490000", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"15712", " ", "z", " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"2641932", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"178700810", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"5376582246", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"68106192294", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"425018201685", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"1479515294628", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"3028434757425", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"3615934221900", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"2321547678450", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"616831815600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"zb", "^", "18"}], "-", 
       RowBox[{"1310", " ", "z", " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"175906", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"11265744", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"244634481", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"2180406585", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"9929995551", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"25240671225", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"36047261250", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"26890513650", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"8116208100", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "18"}]}]}], ")"}]}], "+", 
    RowBox[{"240", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", 
        RowBox[{"z", "^", "17"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"z", "^", "18"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"z", "^", "19"}]}], "-", 
       RowBox[{"78354", " ", 
        RowBox[{"z", "^", "16"}], " ", "zb"}], "+", 
       RowBox[{"124452", " ", 
        RowBox[{"z", "^", "17"}], " ", "zb"}], "-", 
       RowBox[{"53907", " ", 
        RowBox[{"z", "^", "18"}], " ", "zb"}], "+", 
       RowBox[{"5058", " ", 
        RowBox[{"z", "^", "19"}], " ", "zb"}], "-", 
       RowBox[{"22875408", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"53057502", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"41450175", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"11988612", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"866898", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"1556747280", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"4972962168", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"6172076607", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"3517078062", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"826954194", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"49011200", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"38462025420", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"163373472000", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"299234290278", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"277098426408", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"125082224088", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"23098198900", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"1018585050", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"427616537292", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"2366585445672", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"6088506961302", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"8275134712800", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"5911682461080", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"2070351404184", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"293295255834", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"9556765764", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"2410852008096", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"17205364376928", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"60121492913958", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"113169341207832", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"116573622602220", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"64547565227852", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"17722723114866", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"1955922883656", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"47984115144", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"7392408246432", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"67845780368568", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"314943722844150", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"793589206851168", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"1119960507031212", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"896270872592704", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"394949824072146", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"86986601727900", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"7590039898056", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"140142883104", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"12827923247700", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"152006153924592", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"924960385402578", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"3060480717520008", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"5745501949171656", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"6317467114520940", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"4064940280596174", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"1462680863854896", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"262222420160736", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"18061527281112", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"244933434900", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"12827923247700", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"198381457672200", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"1573236050835042", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"6773904483038352", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"16641771014719752", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"24398871633280760", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"21718559371843950", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"11541210314339244", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"3441767295689184", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"502241923237824", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"26695251267300", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"251751099600", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"7392408246432", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"152006153924592", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"1573236050835042", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"8806281375335400", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"28111560869808900", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"54016361813595412", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"64383223350572742", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"47666731501765992", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"21231465859527000", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"5254592497224840", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"612798028157700", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"23857489656000", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"140026887000", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"2410852008096", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"67845780368568", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"924960385402578", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"6773904483038352", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"28111560869808900", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"70222659876696096", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"109918256664839238", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"109395000509280948", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"68344522699971672", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"25567077866520960", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"5173842526290900", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"460786533807600", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"11785982808600", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"32464832400", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"427616537292", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"17205364376928", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"314943722844150", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"3060480717520008", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"16641771014719752", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"54016361813595412", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"109918256664839238", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"143842572874123200", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"121185129497948208", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"64004767471747872", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"19846386368562600", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"3157416561499200", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"194342140792800", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"2467327262400", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"38462025420", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"2366585445672", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"60121492913958", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"793589206851168", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"5745501949171656", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"24398871633280760", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"64383223350572742", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"109395000509280948", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"121185129497948208", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"86492338334208576", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"38108235394290600", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"9445107052180800", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"1080130400949600", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"35121045960000", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"1556747280", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"163373472000", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"6088506961302", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"113169341207832", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"1119960507031212", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"6317467114520940", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"21718559371843950", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"47666731501765992", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"68344522699971672", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"64004767471747872", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"38108235394290600", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"13493572149657600", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"2455613814654000", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"157094372635200", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"22875408", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"4972962168", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"299234290278", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"8275134712800", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"116573622602220", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"896270872592704", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"4064940280596174", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"11541210314339244", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"21231465859527000", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"25567077866520960", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"19846386368562600", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"9445107052180800", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"2455613814654000", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"257337148068000", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"78354", " ", "z", " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"53057502", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"6172076607", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"277098426408", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"5911682461080", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"64547565227852", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"394949824072146", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"1462680863854896", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"3441767295689184", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"5254592497224840", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"5173842526290900", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"3157416561499200", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"1080130400949600", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"157094372635200", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"124452", " ", "z", " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"41450175", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"3517078062", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"125082224088", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"2070351404184", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"17722723114866", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"86986601727900", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"262222420160736", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"502241923237824", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"612798028157700", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"460786533807600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"194342140792800", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"35121045960000", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"53907", " ", "z", " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"11988612", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"826954194", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"23098198900", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"293295255834", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"1955922883656", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"7590039898056", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"18061527281112", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"26695251267300", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"23857489656000", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"11785982808600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"2467327262400", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"5058", " ", "z", " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"866898", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"49011200", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"1018585050", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"9556765764", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"47984115144", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"140142883104", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"244933434900", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"251751099600", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"140026887000", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"32464832400", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "19"}]}]}], ")"}]}]}]}], ";"}]], "Input",Expression\
UUID->"a68de8a4-f084-4bdb-98ac-ba220e90d931"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R2", "[", 
    RowBox[{"z", ",", "zb"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "960"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z"}], "-", "zb", "+", 
       RowBox[{"z", " ", "zb"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"z", "^", "16"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"z", "^", "17"}]}], "+", 
       RowBox[{"z", "^", "18"}], "+", 
       RowBox[{"26112", " ", 
        RowBox[{"z", "^", "15"}], " ", "zb"}], "-", 
       RowBox[{"39222", " ", 
        RowBox[{"z", "^", "16"}], " ", "zb"}], "+", 
       RowBox[{"15712", " ", 
        RowBox[{"z", "^", "17"}], " ", "zb"}], "-", 
       RowBox[{"1310", " ", 
        RowBox[{"z", "^", "18"}], " ", "zb"}], "+", 
       RowBox[{"7599024", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"15420000", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"10440791", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"2641932", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"175906", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"511316736", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"1339084032", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"1421691828", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"752731006", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"178700810", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"11265744", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"12309358404", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"40762950732", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"65008398316", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"59041993802", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"27715004880", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"5376582246", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"244634481", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"130229487360", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"541968714588", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"1253435053136", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"1734722905482", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"1300082881678", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"473138558970", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"68106192294", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"2180406585", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"673387848672", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"3540043062528", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"11558267649012", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"22768148697826", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"24705573546080", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"14130797756040", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"3915881274165", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"425018201685", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"9929995551", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"1790748233472", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"12098694142656", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"54771668696260", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"147983677500218", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"221387586466998", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"182971878688956", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"81306948411444", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"17655245048700", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"1479515294628", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"25240671225", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"2485226182428", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"22275246196236", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"138362822903360", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"504656004485358", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"1017415893907336", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"1163206580919306", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"758435047940031", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"270534730869480", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"46968573642606", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"3028434757425", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"36047261250", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"1790748233472", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"22275246196236", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"188544616219168", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"928167151780066", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"2507479185771890", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"3882978529782198", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"3542925648384738", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"1884558058481175", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"549705451208760", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"76062014530425", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"3615934221900", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"26890513650", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"673387848672", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"12098694142656", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"138362822903360", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"928167151780066", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"3381119722406844", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"7044817505958540", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"8773766883160587", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"6600518904737835", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"2913376089535065", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"693072805142025", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"73686643880850", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"2321547678450", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"8116208100", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"130229487360", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"3540043062528", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"54771668696260", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"504656004485358", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"2507479185771890", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"7044817505958540", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"11838449077436520", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"12223153027548540", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"7696086176308068", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"2810350276653150", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"528186952893600", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"39188441892600", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"616831815600", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"12309358404", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"541968714588", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"11558267649012", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"147983677500218", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"1017415893907336", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"3882978529782198", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"8773766883160587", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"12223153027548540", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"10592993411644644", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"5556902953659750", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"1629002443968900", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"221978745588600", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"8780261490000", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"511316736", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"40762950732", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"1253435053136", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"22768148697826", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"221387586466998", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"1163206580919306", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"3542925648384738", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"6600518904737835", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"7696086176308068", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"5556902953659750", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"2352801890439000", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"510295573487700", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"39273593158800", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"7599024", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"1339084032", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"65008398316", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"1734722905482", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"24705573546080", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"182971878688956", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"758435047940031", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"1884558058481175", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"2913376089535065", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"2810350276653150", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"1629002443968900", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"510295573487700", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"64334287017000", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"26112", " ", "z", " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"15420000", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"1421691828", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"59041993802", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"1300082881678", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"14130797756040", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"81306948411444", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"270534730869480", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"549705451208760", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"693072805142025", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"528186952893600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"221978745588600", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"39273593158800", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"39222", " ", "z", " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"10440791", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"752731006", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"27715004880", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"473138558970", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"3915881274165", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"17655245048700", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"46968573642606", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"76062014530425", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"73686643880850", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"39188441892600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"8780261490000", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"15712", " ", "z", " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"2641932", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"178700810", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"5376582246", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"68106192294", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"425018201685", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"1479515294628", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"3028434757425", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"3615934221900", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"2321547678450", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"616831815600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"zb", "^", "18"}], "-", 
       RowBox[{"1310", " ", "z", " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"175906", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"11265744", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"244634481", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"2180406585", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"9929995551", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"25240671225", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"36047261250", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"26890513650", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"8116208100", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "18"}]}]}], ")"}]}], "+", 
    RowBox[{"240", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", 
        RowBox[{"z", "^", "17"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"z", "^", "18"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"z", "^", "19"}]}], "-", 
       RowBox[{"78354", " ", 
        RowBox[{"z", "^", "16"}], " ", "zb"}], "+", 
       RowBox[{"124452", " ", 
        RowBox[{"z", "^", "17"}], " ", "zb"}], "-", 
       RowBox[{"53907", " ", 
        RowBox[{"z", "^", "18"}], " ", "zb"}], "+", 
       RowBox[{"5058", " ", 
        RowBox[{"z", "^", "19"}], " ", "zb"}], "-", 
       RowBox[{"22875408", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"53057502", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"41450175", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"11988612", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"866898", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "2"}]}], "-", 
       RowBox[{"1556747280", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"4972962168", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"6172076607", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"3517078062", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"826954194", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "+", 
       RowBox[{"49011200", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "3"}]}], "-", 
       RowBox[{"38462025420", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"163373472000", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"299234290278", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"277098426408", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"125082224088", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "+", 
       RowBox[{"23098198900", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"1018585050", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "4"}]}], "-", 
       RowBox[{"427616537292", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"2366585445672", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"6088506961302", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"8275134712800", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"5911682461080", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"2070351404184", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"293295255834", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "+", 
       RowBox[{"9556765764", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "5"}]}], "-", 
       RowBox[{"2410852008096", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"17205364376928", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"60121492913958", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"113169341207832", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"116573622602220", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"64547565227852", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"17722723114866", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "+", 
       RowBox[{"1955922883656", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"47984115144", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "6"}]}], "-", 
       RowBox[{"7392408246432", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"67845780368568", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"314943722844150", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"793589206851168", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"1119960507031212", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"896270872592704", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"394949824072146", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"86986601727900", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"7590039898056", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "+", 
       RowBox[{"140142883104", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "7"}]}], "-", 
       RowBox[{"12827923247700", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"152006153924592", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"924960385402578", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"3060480717520008", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"5745501949171656", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"6317467114520940", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"4064940280596174", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"1462680863854896", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"262222420160736", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "+", 
       RowBox[{"18061527281112", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"244933434900", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "8"}]}], "-", 
       RowBox[{"12827923247700", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"198381457672200", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"1573236050835042", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"6773904483038352", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"16641771014719752", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"24398871633280760", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"21718559371843950", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"11541210314339244", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"3441767295689184", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"502241923237824", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"26695251267300", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "+", 
       RowBox[{"251751099600", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "9"}]}], "-", 
       RowBox[{"7392408246432", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"152006153924592", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"1573236050835042", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"8806281375335400", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"28111560869808900", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"54016361813595412", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"64383223350572742", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"47666731501765992", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"21231465859527000", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"5254592497224840", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"612798028157700", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "+", 
       RowBox[{"23857489656000", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"140026887000", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "10"}]}], "-", 
       RowBox[{"2410852008096", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"67845780368568", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"924960385402578", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"6773904483038352", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"28111560869808900", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"70222659876696096", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"109918256664839238", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"109395000509280948", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"68344522699971672", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"25567077866520960", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"5173842526290900", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"460786533807600", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"11785982808600", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "+", 
       RowBox[{"32464832400", " ", 
        RowBox[{"z", "^", "19"}], " ", 
        RowBox[{"zb", "^", "11"}]}], "-", 
       RowBox[{"427616537292", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"17205364376928", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"314943722844150", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"3060480717520008", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"16641771014719752", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"54016361813595412", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"109918256664839238", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"143842572874123200", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"121185129497948208", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"64004767471747872", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"19846386368562600", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"3157416561499200", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"194342140792800", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "+", 
       RowBox[{"2467327262400", " ", 
        RowBox[{"z", "^", "18"}], " ", 
        RowBox[{"zb", "^", "12"}]}], "-", 
       RowBox[{"38462025420", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"2366585445672", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"60121492913958", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"793589206851168", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"5745501949171656", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"24398871633280760", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"64383223350572742", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"109395000509280948", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"121185129497948208", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"86492338334208576", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"38108235394290600", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"9445107052180800", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"1080130400949600", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "+", 
       RowBox[{"35121045960000", " ", 
        RowBox[{"z", "^", "17"}], " ", 
        RowBox[{"zb", "^", "13"}]}], "-", 
       RowBox[{"1556747280", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"163373472000", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"6088506961302", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"113169341207832", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"1119960507031212", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"6317467114520940", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"21718559371843950", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"47666731501765992", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"68344522699971672", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"64004767471747872", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"38108235394290600", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"13493572149657600", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"2455613814654000", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "+", 
       RowBox[{"157094372635200", " ", 
        RowBox[{"z", "^", "16"}], " ", 
        RowBox[{"zb", "^", "14"}]}], "-", 
       RowBox[{"22875408", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"4972962168", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"299234290278", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"8275134712800", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"116573622602220", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"896270872592704", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"4064940280596174", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"11541210314339244", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"21231465859527000", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"25567077866520960", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"19846386368562600", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"9445107052180800", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"2455613814654000", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "+", 
       RowBox[{"257337148068000", " ", 
        RowBox[{"z", "^", "15"}], " ", 
        RowBox[{"zb", "^", "15"}]}], "-", 
       RowBox[{"78354", " ", "z", " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"53057502", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"6172076607", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"277098426408", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"5911682461080", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"64547565227852", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"394949824072146", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"1462680863854896", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"3441767295689184", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"5254592497224840", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"5173842526290900", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"3157416561499200", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"1080130400949600", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "+", 
       RowBox[{"157094372635200", " ", 
        RowBox[{"z", "^", "14"}], " ", 
        RowBox[{"zb", "^", "16"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"124452", " ", "z", " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"41450175", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"3517078062", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"125082224088", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"2070351404184", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"17722723114866", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"86986601727900", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"262222420160736", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"502241923237824", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"612798028157700", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"460786533807600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "-", 
       RowBox[{"194342140792800", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"35121045960000", " ", 
        RowBox[{"z", "^", "13"}], " ", 
        RowBox[{"zb", "^", "17"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"53907", " ", "z", " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"11988612", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"826954194", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"23098198900", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"293295255834", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"1955922883656", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"7590039898056", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"18061527281112", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"26695251267300", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"23857489656000", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"11785982808600", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "+", 
       RowBox[{"2467327262400", " ", 
        RowBox[{"z", "^", "12"}], " ", 
        RowBox[{"zb", "^", "18"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"5058", " ", "z", " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"866898", " ", 
        RowBox[{"z", "^", "2"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"49011200", " ", 
        RowBox[{"z", "^", "3"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"1018585050", " ", 
        RowBox[{"z", "^", "4"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"9556765764", " ", 
        RowBox[{"z", "^", "5"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"47984115144", " ", 
        RowBox[{"z", "^", "6"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"140142883104", " ", 
        RowBox[{"z", "^", "7"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"244933434900", " ", 
        RowBox[{"z", "^", "8"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"251751099600", " ", 
        RowBox[{"z", "^", "9"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "-", 
       RowBox[{"140026887000", " ", 
        RowBox[{"z", "^", "10"}], " ", 
        RowBox[{"zb", "^", "19"}]}], "+", 
       RowBox[{"32464832400", " ", 
        RowBox[{"z", "^", "11"}], " ", 
        RowBox[{"zb", "^", "19"}]}]}], ")"}]}]}]}], ";"}]], "Input",Expression\
UUID->"3041a5d7-ab2c-4e7e-b1e1-fa7c744ef341"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R1", "[", 
    RowBox[{"z", ",", "zb"}], "]"}], "=", 
   RowBox[{"480", " ", "z", " ", "zb", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6750", " ", 
       RowBox[{"z", "^", "16"}]}], "-", 
      RowBox[{"6750", " ", 
       RowBox[{"z", "^", "17"}]}], "+", 
      RowBox[{"1125", " ", 
       RowBox[{"z", "^", "18"}]}], "+", 
      RowBox[{"6601500", " ", 
       RowBox[{"z", "^", "15"}], " ", "zb"}], "-", 
      RowBox[{"9963000", " ", 
       RowBox[{"z", "^", "16"}], " ", "zb"}], "+", 
      RowBox[{"4011750", " ", 
       RowBox[{"z", "^", "17"}], " ", "zb"}], "-", 
      RowBox[{"335250", " ", 
       RowBox[{"z", "^", "18"}], " ", "zb"}], "+", 
      RowBox[{"886653000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"1829418750", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"1219636875", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"282398250", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"14686250", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "2"}]}], "+", 
      RowBox[{"35533417500", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"95926767750", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"93449176500", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"39142914000", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"6398552500", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "-", 
      RowBox[{"250884375", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "3"}]}], "+", 
      RowBox[{"581462374500", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"2010887754750", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"2698814820000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"1751162820000", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"551660965896", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "-", 
      RowBox[{"72113028771", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"2281642566", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "4"}]}], "+", 
      RowBox[{"4568640583500", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"20060478663750", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"35900421238500", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"33352484602500", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"16835507637788", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"4351345038579", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"470008481964", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "-", 
      RowBox[{"11652908736", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "5"}]}], "+", 
      RowBox[{"18909405207000", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"105333784620750", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"246658925310000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"313376580898500", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"230846122619476", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"96888941747199", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"20998168154250", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "-", 
      RowBox[{"1846649422464", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"34630882776", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "6"}]}], "+", 
      RowBox[{"43512088207500", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"309260828175750", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"938246665474500", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"1585140475548000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"1614768976295160", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"996798655474881", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"354190090866024", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"63912418202934", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"4461955111278", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "-", 
      RowBox[{"61069637475", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "7"}]}], "+", 
      RowBox[{"57274301947500", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"525687994878750", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"2060346545532000", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"4553117762226000", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"6208068619454240", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"5324857540111725", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"2800626802467186", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"840141028526646", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"124064854446456", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "-", 
      RowBox[{"6654002545575", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"62937774900", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "8"}]}], "+", 
      RowBox[{"43512088207500", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"525687994878750", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"2671644615997500", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"7661262689932500", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"13710536149057528", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"15784210166590173", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"11582723666954748", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"5188547061852000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"1298071684581210", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"152704250258175", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"5964372414000", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "-", 
      RowBox[{"35006721750", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "9"}]}], "+", 
      RowBox[{"18909405207000", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"309260828175750", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"2060346545532000", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"7661262689932500", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"17810395673724324", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"26947156265172297", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"26602684062940062", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"16714579188228768", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"6316680352530240", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"1289003320541475", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"115196633451900", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "-", 
      RowBox[{"2946495702150", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"8116208100", " ", 
       RowBox[{"z", "^", "18"}], " ", 
       RowBox[{"zb", "^", "10"}]}], "+", 
      RowBox[{"4568640583500", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"105333784620750", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"938246665474500", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"4553117762226000", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"13710536149057528", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"26947156265172297", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"34988307476522400", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"29648431651444452", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"15814749251884968", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"4943767348015650", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"789354140374800", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "-", 
      RowBox[{"48585535198200", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"616831815600", " ", 
       RowBox[{"z", "^", "17"}], " ", 
       RowBox[{"zb", "^", "11"}]}], "+", 
      RowBox[{"581462374500", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"20060478663750", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"246658925310000", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"1585140475548000", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"6208068619454240", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"15784210166590173", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"26602684062940062", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"29648431651444452", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"21371940377316144", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"9492113530087650", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"2361276763045200", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "-", 
      RowBox[{"270032600237400", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"8780261490000", " ", 
       RowBox[{"z", "^", "16"}], " ", 
       RowBox[{"zb", "^", "12"}]}], "+", 
      RowBox[{"35533417500", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"2010887754750", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"35900421238500", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"313376580898500", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"1614768976295160", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"5324857540111725", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"11582723666954748", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"16714579188228768", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"15814749251884968", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"9492113530087650", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"3373393037414400", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "-", 
      RowBox[{"613903453663500", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"39273593158800", " ", 
       RowBox[{"z", "^", "15"}], " ", 
       RowBox[{"zb", "^", "13"}]}], "+", 
      RowBox[{"886653000", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"95926767750", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"2698814820000", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"33352484602500", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"230846122619476", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"996798655474881", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"2800626802467186", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"5188547061852000", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"6316680352530240", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"4943767348015650", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"2361276763045200", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "-", 
      RowBox[{"613903453663500", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"64334287017000", " ", 
       RowBox[{"z", "^", "14"}], " ", 
       RowBox[{"zb", "^", "14"}]}], "+", 
      RowBox[{"6601500", " ", "z", " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"1829418750", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"93449176500", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"1751162820000", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"16835507637788", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"96888941747199", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"354190090866024", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"840141028526646", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"1298071684581210", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"1289003320541475", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"789354140374800", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "-", 
      RowBox[{"270032600237400", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"39273593158800", " ", 
       RowBox[{"z", "^", "13"}], " ", 
       RowBox[{"zb", "^", "15"}]}], "+", 
      RowBox[{"6750", " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"9963000", " ", "z", " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"1219636875", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"39142914000", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"551660965896", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"4351345038579", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"20998168154250", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"63912418202934", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"124064854446456", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"152704250258175", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"115196633451900", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"48585535198200", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "+", 
      RowBox[{"8780261490000", " ", 
       RowBox[{"z", "^", "12"}], " ", 
       RowBox[{"zb", "^", "16"}]}], "-", 
      RowBox[{"6750", " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"4011750", " ", "z", " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"282398250", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"6398552500", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"72113028771", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"470008481964", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"1846649422464", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"4461955111278", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"6654002545575", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"5964372414000", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "-", 
      RowBox[{"2946495702150", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"616831815600", " ", 
       RowBox[{"z", "^", "11"}], " ", 
       RowBox[{"zb", "^", "17"}]}], "+", 
      RowBox[{"1125", " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"335250", " ", "z", " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"14686250", " ", 
       RowBox[{"z", "^", "2"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"250884375", " ", 
       RowBox[{"z", "^", "3"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"2281642566", " ", 
       RowBox[{"z", "^", "4"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"11652908736", " ", 
       RowBox[{"z", "^", "5"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"34630882776", " ", 
       RowBox[{"z", "^", "6"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"61069637475", " ", 
       RowBox[{"z", "^", "7"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"62937774900", " ", 
       RowBox[{"z", "^", "8"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "-", 
      RowBox[{"35006721750", " ", 
       RowBox[{"z", "^", "9"}], " ", 
       RowBox[{"zb", "^", "18"}]}], "+", 
      RowBox[{"8116208100", " ", 
       RowBox[{"z", "^", "10"}], " ", 
       RowBox[{"zb", "^", "18"}]}]}], ")"}]}]}], ";"}]], "Input",ExpressionUUI\
D->"efad6018-343f-41cf-a492-24c46850fb2c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Two-loop Mellin Amplitude: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "mn"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2c355455-9c9e-4c37-a087-ac04ed7576aa"]
}], "Section",
 CellChangeTimes->{{3.8122800435242033`*^9, 
  3.81228004637834*^9}},ExpressionUUID->"4b426ec6-dd35-4ec9-93ec-\
1c31131bd0d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "^", 
         RowBox[{"(", "12", ")"}]}], ")"}], "[", 
       RowBox[{"m", ",", " ", "n"}], "]"}], 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"m", "+", "n", "-", "1"}], "]"}]}], ")"}], "/", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", "7"}], "]"}]}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "^", 
              RowBox[{"(", "8", ")"}]}], ")"}], ",", " ", "1", ",", "i"}], 
           "]"}], "[", 
          RowBox[{"m", ",", " ", "n"}], "]"}], 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"m", "-", "i"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "+", "i", "-", "1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "^", 
            RowBox[{"(", "8", ")"}]}], ")"}], ",", " ", "2", ",", "i"}], 
         "]"}], "[", 
        RowBox[{"m", ",", " ", "n"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n", "-", "1", "-", "i"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "0", ",", " ", "6"}], "}"}]}], 
    "]"}]}]}]], "Input",ExpressionUUID->"d1f1f798-0f5c-4148-aad4-\
b6bf3fe6e92c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    SuperscriptBox["r", 
     RowBox[{"(", "12", ")"}]], ")"}], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "25"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "945"}], " ", 
      RowBox[{"m", "^", "8"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "220"}], "+", 
        RowBox[{"7", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"540", " ", 
      RowBox[{"m", "^", "7"}], " ", 
      RowBox[{"(", 
       RowBox[{"5840", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"10268", "+", 
           RowBox[{"7", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1262"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1069"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "138"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"737280", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"18876336", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"14445806", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"1312961", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "278984"}], "+", 
                    RowBox[{"4501", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"22980720", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"373290244", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"266833460", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"23343403", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4778687"}], "+", 
                    RowBox[{"74410", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"m", "^", "6"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1385880"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3266156"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2373368", "+", 
              RowBox[{"7", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"317543", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"37261", "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "177"}], "+", "n"}], ")"}], " ", "n"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"m", "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15373200"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49598600"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"30548622", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"32531461", "+", 
                 RowBox[{"7", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"514035", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52919"}], "+", 
                    RowBox[{"495", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"m", "^", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "172783020"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "782684534"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"408731599", "+", 
              RowBox[{"5", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"101551013", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"10955636", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "202309"}], "+", 
                    RowBox[{"2387", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"m", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "100301160"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "984180392"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"363167818", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"660594163", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"73336216", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2396503"}], "+", 
                    RowBox[{"34886", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"m", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"240133680", "-", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1573797016"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"694072714", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"1030661067", "+", 
                 RowBox[{"5", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"22318311", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3332179"}], "+", 
                    RowBox[{"44779", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8122800520089808`*^9, 
  3.812280056774761*^9}},ExpressionUUID->"663231af-43a5-423e-bcd1-\
019d6e244a70"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.812280065281416*^9, 
  3.812280075380982*^9}},ExpressionUUID->"0ed98637-62eb-44fc-96a6-\
3ecf8d8e6721"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"1", ",", "0"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "100"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{"m", "^", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"8984", "-", 
     RowBox[{"15130", " ", "m"}], "+", 
     RowBox[{"9645", " ", 
      RowBox[{"m", "^", "2"}]}], "-", 
     RowBox[{"2790", " ", 
      RowBox[{"m", "^", "3"}]}], "+", 
     RowBox[{"315", " ", 
      RowBox[{"m", "^", "4"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.812280078503944*^9},ExpressionUUID->"f6b7c843-1798-4610-85c4-\
5702cac3ad29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"1", ",", "1"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "50"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"294912", "-", 
     RowBox[{"942224", " ", "m"}], "+", 
     RowBox[{"1164012", " ", 
      RowBox[{"m", "^", "2"}]}], "-", 
     RowBox[{"731980", " ", 
      RowBox[{"m", "^", "3"}]}], "+", 
     RowBox[{"251745", " ", 
      RowBox[{"m", "^", "4"}]}], "-", 
     RowBox[{"45630", " ", 
      RowBox[{"m", "^", "5"}]}], "+", 
     RowBox[{"3465", " ", 
      RowBox[{"m", "^", "6"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8122800805365553`*^9, 3.812280106464581*^9}, 
   3.812280164166832*^9},ExpressionUUID->"38461fce-c220-44a6-a54a-\
42375fa50cf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"1", ",", "2"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "100"}], " ", 
   RowBox[{"(", 
    RowBox[{"21158784", "-", 
     RowBox[{"74448376", " ", "m"}], "+", 
     RowBox[{"111991008", " ", 
      RowBox[{"m", "^", "2"}]}], "-", 
     RowBox[{"93795944", " ", 
      RowBox[{"m", "^", "3"}]}], "+", 
     RowBox[{"47735049", " ", 
      RowBox[{"m", "^", "4"}]}], "-", 
     RowBox[{"15089460", " ", 
      RowBox[{"m", "^", "5"}]}], "+", 
     RowBox[{"2887950", " ", 
      RowBox[{"m", "^", "6"}]}], "-", 
     RowBox[{"305100", " ", 
      RowBox[{"m", "^", "7"}]}], "+", 
     RowBox[{"13545", " ", 
      RowBox[{"m", "^", "8"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.812280081682309*^9, 3.812280108866572*^9}, 
   3.8122801593955727`*^9},ExpressionUUID->"f2b946cb-bb19-407c-a198-\
ad51427897ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"1", ",", "3"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "/", "25"}], ")"}]}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2828184"}], "+", 
     RowBox[{"3684044", " ", "m"}], "-", 
     RowBox[{"1109451", " ", 
      RowBox[{"m", "^", "2"}]}], "-", 
     RowBox[{"443000", " ", 
      RowBox[{"m", "^", "3"}]}], "+", 
     RowBox[{"347250", " ", 
      RowBox[{"m", "^", "4"}]}], "-", 
     RowBox[{"77220", " ", 
      RowBox[{"m", "^", "5"}]}], "+", 
     RowBox[{"5985", " ", 
      RowBox[{"m", "^", "6"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.812280082704335*^9, 3.812280110892892*^9}, 
   3.812280154707872*^9},ExpressionUUID->"02c4a244-b058-4a90-bea4-\
b764df3fc2fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"1", ",", "4"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "/", "100"}], ")"}]}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"5", " ", "m"}], "+", 
      RowBox[{"m", "^", "2"}]}], ")"}], "^", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"3328696", "-", 
     RowBox[{"4421950", " ", "m"}], "+", 
     RowBox[{"1876275", " ", 
      RowBox[{"m", "^", "2"}]}], "-", 
     RowBox[{"313650", " ", 
      RowBox[{"m", "^", "3"}]}], "+", 
     RowBox[{"17325", " ", 
      RowBox[{"m", "^", "4"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.812280085395775*^9, 3.81228011367752*^9}, 
   3.812280167206583*^9},ExpressionUUID->"cdf79551-1110-4baa-80b1-\
2193a6be53aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"1", ",", "5"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"9", "/", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "57"}], "-", 
     RowBox[{"138", " ", "m"}], "+", 
     RowBox[{"35", " ", 
      RowBox[{"m", "^", "2"}]}]}], ")"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"26", " ", "m"}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"m", "^", "2"}]}], "+", 
      RowBox[{"m", "^", "3"}]}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.812280086854308*^9, 3.812280115716392*^9}, 
   3.812280170130158*^9},ExpressionUUID->"5871c604-fedb-4807-9f71-\
9d813797db3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"1", ",", "6"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"189", "/", "4"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"120", "-", 
      RowBox[{"154", " ", "m"}], "+", 
      RowBox[{"71", " ", 
       RowBox[{"m", "^", "2"}]}], "-", 
      RowBox[{"14", " ", 
       RowBox[{"m", "^", "3"}]}], "+", 
      RowBox[{"m", "^", "4"}]}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.8122800883221197`*^9, 3.8122801179413548`*^9}, 
   3.812280197862063*^9},ExpressionUUID->"0d803718-7828-4d55-b325-\
f5edf7bb128c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"2", ",", "0"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"140391600", "-", 
     RowBox[{"313259400", " ", "m"}], "+", 
     RowBox[{"275504854", " ", 
      RowBox[{"m", "^", "2"}]}], "-", 
     RowBox[{"117890363", " ", 
      RowBox[{"m", "^", "3"}]}], "+", 
     RowBox[{"24217959", " ", 
      RowBox[{"m", "^", "4"}]}], "-", 
     RowBox[{"1885510", " ", 
      RowBox[{"m", "^", "5"}]}], "+", 
     RowBox[{"740", " ", 
      RowBox[{"m", "^", "6"}]}], "+", 
     RowBox[{"105", " ", 
      RowBox[{"m", "^", "7"}]}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"m", "^", "8"}]}]}], ")"}], "/", "3000"}]}]], "Input",
 CellChangeTimes->{
  3.812280089332323*^9, {3.812280119545904*^9, 3.812280120938155*^9}, 
   3.812280201606461*^9},ExpressionUUID->"41c37955-2126-4301-9257-\
d5b6a504d533"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"2", ",", "1"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"58546944", "-", 
     RowBox[{"140328976", " ", "m"}], "+", 
     RowBox[{"136676164", " ", 
      RowBox[{"m", "^", "2"}]}], "-", 
     RowBox[{"67755036", " ", 
      RowBox[{"m", "^", "3"}]}], "+", 
     RowBox[{"17148729", " ", 
      RowBox[{"m", "^", "4"}]}], "-", 
     RowBox[{"1812575", " ", 
      RowBox[{"m", "^", "5"}]}], "+", 
     RowBox[{"13265", " ", 
      RowBox[{"m", "^", "6"}]}], "+", 
     RowBox[{"1155", " ", 
      RowBox[{"m", "^", "7"}]}], "+", 
     RowBox[{"330", " ", 
      RowBox[{"m", "^", "8"}]}]}], ")"}], "/", "3000"}]}]], "Input",
 CellChangeTimes->{
  3.812280090439188*^9, {3.8122801226432943`*^9, 3.812280123727603*^9}, 
   3.812280204690565*^9},ExpressionUUID->"bd49559c-bdcd-4372-925a-\
81abd3117264"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"2", ",", "2"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"28766304", "-", 
     RowBox[{"71707756", " ", "m"}], "+", 
     RowBox[{"73858298", " ", 
      RowBox[{"m", "^", "2"}]}], "-", 
     RowBox[{"39845114", " ", 
      RowBox[{"m", "^", "3"}]}], "+", 
     RowBox[{"11581169", " ", 
      RowBox[{"m", "^", "4"}]}], "-", 
     RowBox[{"1586760", " ", 
      RowBox[{"m", "^", "5"}]}], "+", 
     RowBox[{"45200", " ", 
      RowBox[{"m", "^", "6"}]}], "+", 
     RowBox[{"3150", " ", 
      RowBox[{"m", "^", "7"}]}], "+", 
     RowBox[{"645", " ", 
      RowBox[{"m", "^", "8"}]}]}], ")"}], "/", "3000"}]}]], "Input",
 CellChangeTimes->{
  3.81228009165281*^9, {3.812280133633081*^9, 3.812280134765629*^9}, 
   3.812280208537898*^9},ExpressionUUID->"d3accdb3-26da-4eb5-a467-\
99a208920bd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"2", ",", "3"}]], 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "^", 
        RowBox[{"(", "8", ")"}]}], ")"}], ",", " ", "2", ",", "3"}], "]"}], 
    "[", 
    RowBox[{"m_", ",", " ", "n_"}], "]"}]}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1922808"}], "+", 
         RowBox[{"2981578", " ", "m"}], "-", 
         RowBox[{"1750412", " ", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"442125", " ", 
          RowBox[{"m", "^", "3"}]}], "-", 
         RowBox[{"26750", " ", 
          RowBox[{"m", "^", "4"}]}], "-", 
         RowBox[{"6015", " ", 
          RowBox[{"m", "^", "5"}]}], "+", 
         RowBox[{"570", " ", 
          RowBox[{"m", "^", "6"}]}]}], ")"}]}], ")"}], "/", "1500"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.812280095668002*^9, {3.812280128340541*^9, 
   3.81228013695128*^9}},ExpressionUUID->"fb2ca0cf-bd5c-4fb1-b7a7-\
0b714512de8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"2", ",", "4"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "m"}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m"}], ")"}], "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "234324"}], "+", 
         RowBox[{"221425", " ", "m"}], "-", 
         RowBox[{"64225", " ", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"2475", " ", 
          RowBox[{"m", "^", "3"}]}], "+", 
         RowBox[{"825", " ", 
          RowBox[{"m", "^", "4"}]}]}], ")"}]}], ")"}], "/", "3000"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.812280096946262*^9, {3.812280139233477*^9, 3.8122801413568363`*^9}, 
   3.81228021309137*^9},ExpressionUUID->"fcca2788-88dd-4bf9-ab5d-\
18ac063df072"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"2", ",", "5"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "120"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"469", "-", 
     RowBox[{"279", " ", "m"}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"m", "^", "2"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.81228009903951*^9, {3.812280143440867*^9, 3.812280145833403*^9}, 
   3.812280217491021*^9},ExpressionUUID->"3303c766-fb80-44da-9f02-\
923c334406ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["r", 
      RowBox[{"(", "8", ")"}]], ")"}], 
    RowBox[{"2", ",", "6"}]], "[", 
   RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"3", "/", "40"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "m"}], ")"}], "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "m"}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{
  3.812280100169737*^9, {3.812280148027814*^9, 3.812280150131899*^9}, 
   3.812280220323988*^9},ExpressionUUID->"eaa7d5eb-392b-4db2-94a5-\
ce9b4a967c75"]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-loop Amplitude", "Section",ExpressionUUID->"ae37f7e9-527f-4a06-8553-843c7c5e6aa0"],

Cell[CellGroupData[{

Cell["Non planar Double Box", "Subsection",ExpressionUUID->"24a0c306-477b-4468-a0d6-ddb444daf04e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPLDiv", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", "3"}], "/", 
      RowBox[{"(", 
       RowBox[{"86400", " ", 
        RowBox[{"\[Epsilon]", "^", "2"}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "917"}], " ", 
         RowBox[{"s", "^", "2"}]}], "+", 
        RowBox[{"2", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}], "+", 
        RowBox[{"252", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"Log", "[", "s", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"10886400", "\[Epsilon]"}], ")"}]}]}]}]], "Input",ExpressionUUID->\
"cdb5a5a3-6bca-4e4f-885b-a4c3103cd8ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPLFin", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I", " ", 
      RowBox[{"\[Pi]", "^", "3"}], " ", 
      RowBox[{"t", "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         RowBox[{"s", "^", "2"}]}], "+", 
        RowBox[{"10", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"18144000", " ", "s", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"420", " ", 
         RowBox[{"s", "^", "10"}]}], "+", 
        RowBox[{"3630", " ", 
         RowBox[{"s", "^", "9"}], " ", "t"}], "+", 
        RowBox[{"11540", " ", 
         RowBox[{"s", "^", "8"}], " ", 
         RowBox[{"t", "^", "2"}]}], "+", 
        RowBox[{"18365", " ", 
         RowBox[{"s", "^", "7"}], " ", 
         RowBox[{"t", "^", "3"}]}], "+", 
        RowBox[{"15964", " ", 
         RowBox[{"s", "^", "6"}], " ", 
         RowBox[{"t", "^", "4"}]}], "+", 
        RowBox[{"7083", " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"t", "^", "5"}]}], "+", 
        RowBox[{"314", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "6"}]}], "-", 
        RowBox[{"3940", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "7"}]}], "-", 
        RowBox[{"3040", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "8"}]}], "-", 
        RowBox[{"780", " ", "s", " ", 
         RowBox[{"t", "^", "9"}]}], "-", 
        RowBox[{"120", " ", 
         RowBox[{"t", "^", "10"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1088640000", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"3265920000", " ", 
       RowBox[{"s", "^", "4"}], " ", 
       RowBox[{"t", "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], " ", "I", " ", "\[Pi]", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4320", " ", 
       RowBox[{"s", "^", "12"}]}], "+", 
      RowBox[{"16080", " ", 
       RowBox[{"s", "^", "11"}], " ", "t"}], "+", 
      RowBox[{"4974", " ", 
       RowBox[{"s", "^", "10"}], " ", 
       RowBox[{"t", "^", "2"}]}], "-", 
      RowBox[{"61465", " ", 
       RowBox[{"s", "^", "9"}], " ", 
       RowBox[{"t", "^", "3"}]}], "-", 
      RowBox[{"120276", " ", 
       RowBox[{"s", "^", "8"}], " ", 
       RowBox[{"t", "^", "4"}]}], "-", 
      RowBox[{"88029", " ", 
       RowBox[{"s", "^", "7"}], " ", 
       RowBox[{"t", "^", "5"}]}], "-", 
      RowBox[{"15996", " ", 
       RowBox[{"s", "^", "6"}], " ", 
       RowBox[{"t", "^", "6"}]}], "+", 
      RowBox[{"7880", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{"t", "^", "7"}]}], "-", 
      RowBox[{"1296", " ", 
       RowBox[{"s", "^", "4"}], " ", 
       RowBox[{"t", "^", "8"}]}], "-", 
      RowBox[{"9800", " ", 
       RowBox[{"s", "^", "3"}], " ", 
       RowBox[{"t", "^", "9"}]}], "-", 
      RowBox[{"10000", " ", 
       RowBox[{"s", "^", "2"}], " ", 
       RowBox[{"t", "^", "10"}]}], "-", 
      RowBox[{"5400", " ", "s", " ", 
       RowBox[{"t", "^", "11"}]}], "-", 
      RowBox[{"1200", " ", 
       RowBox[{"t", "^", "12"}]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         RowBox[{"s", "^", "2"}]}], "+", 
        RowBox[{"10", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"-", "3"}], "}"}], ",", 
        RowBox[{"t", "/", "s"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"9072000", " ", "s", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "^", "5"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            RowBox[{"s", "^", "2"}]}], "-", 
           RowBox[{"6", " ", "s", " ", "t"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4536000", " ", "s", " ", 
         RowBox[{"t", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"544320000", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "^", "2"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "420"}], " ", 
          RowBox[{"s", "^", "12"}]}], "-", 
         RowBox[{"2370", " ", 
          RowBox[{"s", "^", "11"}], " ", "t"}], "-", 
         RowBox[{"5270", " ", 
          RowBox[{"s", "^", "10"}], " ", 
          RowBox[{"t", "^", "2"}]}], "-", 
         RowBox[{"5525", " ", 
          RowBox[{"s", "^", "9"}], " ", 
          RowBox[{"t", "^", "3"}]}], "-", 
         RowBox[{"2209", " ", 
          RowBox[{"s", "^", "8"}], " ", 
          RowBox[{"t", "^", "4"}]}], "+", 
         RowBox[{"389", " ", 
          RowBox[{"s", "^", "7"}], " ", 
          RowBox[{"t", "^", "5"}]}], "+", 
         RowBox[{"171", " ", 
          RowBox[{"s", "^", "6"}], " ", 
          RowBox[{"t", "^", "6"}]}], "+", 
         RowBox[{"1664", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "7"}]}], "+", 
         RowBox[{"3866", " ", 
          RowBox[{"s", "^", "4"}], " ", 
          RowBox[{"t", "^", "8"}]}], "+", 
         RowBox[{"4500", " ", 
          RowBox[{"s", "^", "3"}], " ", 
          RowBox[{"t", "^", "9"}]}], "+", 
         RowBox[{"3100", " ", 
          RowBox[{"s", "^", "2"}], " ", 
          RowBox[{"t", "^", "10"}]}], "+", 
         RowBox[{"1200", " ", "s", " ", 
          RowBox[{"t", "^", "11"}]}], "+", 
         RowBox[{"200", " ", 
          RowBox[{"t", "^", "12"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "2"}], "}"}], ",", 
      RowBox[{"t", "/", "s"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", " ", "\[Pi]", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}], "^", "5"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"720", " ", 
              RowBox[{"s", "^", "8"}]}], "-", 
             RowBox[{"1280", " ", 
              RowBox[{"s", "^", "7"}], " ", "t"}], "+", 
             RowBox[{"249", " ", 
              RowBox[{"s", "^", "6"}], " ", 
              RowBox[{"t", "^", "2"}]}], "+", 
             RowBox[{"78", " ", 
              RowBox[{"s", "^", "5"}], " ", 
              RowBox[{"t", "^", "3"}]}], "-", 
             RowBox[{"366", " ", 
              RowBox[{"s", "^", "4"}], " ", 
              RowBox[{"t", "^", "4"}]}], "+", 
             RowBox[{"400", " ", 
              RowBox[{"s", "^", "3"}], " ", 
              RowBox[{"t", "^", "5"}]}], "-", 
             RowBox[{"300", " ", 
              RowBox[{"s", "^", "2"}], " ", 
              RowBox[{"t", "^", "6"}]}], "+", 
             RowBox[{"200", " ", "s", " ", 
              RowBox[{"t", "^", "7"}]}], "-", 
             RowBox[{"200", " ", 
              RowBox[{"t", "^", "8"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"544320000", " ", 
           RowBox[{"s", "^", "5"}], " ", 
           RowBox[{"t", "^", "5"}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            RowBox[{"s", "^", "10"}]}], "+", 
           RowBox[{"50", " ", 
            RowBox[{"s", "^", "9"}], " ", "t"}], "+", 
           RowBox[{"150", " ", 
            RowBox[{"s", "^", "8"}], " ", 
            RowBox[{"t", "^", "2"}]}], "+", 
           RowBox[{"240", " ", 
            RowBox[{"s", "^", "7"}], " ", 
            RowBox[{"t", "^", "3"}]}], "+", 
           RowBox[{"210", " ", 
            RowBox[{"s", "^", "6"}], " ", 
            RowBox[{"t", "^", "4"}]}], "+", 
           RowBox[{"84", " ", 
            RowBox[{"s", "^", "5"}], " ", 
            RowBox[{"t", "^", "5"}]}], "-", 
           RowBox[{"15", " ", 
            RowBox[{"s", "^", "2"}], " ", 
            RowBox[{"t", "^", "8"}]}], "-", 
           RowBox[{"10", " ", "s", " ", 
            RowBox[{"t", "^", "9"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"t", "^", "10"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"18144000", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"3265920000", " ", 
          RowBox[{"s", "^", "4"}], " ", 
          RowBox[{"t", "^", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4320"}], " ", 
          RowBox[{"s", "^", "12"}]}], "-", 
         RowBox[{"16080", " ", 
          RowBox[{"s", "^", "11"}], " ", "t"}], "-", 
         RowBox[{"4974", " ", 
          RowBox[{"s", "^", "10"}], " ", 
          RowBox[{"t", "^", "2"}]}], "+", 
         RowBox[{"61465", " ", 
          RowBox[{"s", "^", "9"}], " ", 
          RowBox[{"t", "^", "3"}]}], "+", 
         RowBox[{"120276", " ", 
          RowBox[{"s", "^", "8"}], " ", 
          RowBox[{"t", "^", "4"}]}], "+", 
         RowBox[{"88029", " ", 
          RowBox[{"s", "^", "7"}], " ", 
          RowBox[{"t", "^", "5"}]}], "+", 
         RowBox[{"15996", " ", 
          RowBox[{"s", "^", "6"}], " ", 
          RowBox[{"t", "^", "6"}]}], "-", 
         RowBox[{"7880", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "7"}]}], "+", 
         RowBox[{"1296", " ", 
          RowBox[{"s", "^", "4"}], " ", 
          RowBox[{"t", "^", "8"}]}], "+", 
         RowBox[{"9800", " ", 
          RowBox[{"s", "^", "3"}], " ", 
          RowBox[{"t", "^", "9"}]}], "+", 
         RowBox[{"10000", " ", 
          RowBox[{"s", "^", "2"}], " ", 
          RowBox[{"t", "^", "10"}]}], "+", 
         RowBox[{"5400", " ", "s", " ", 
          RowBox[{"t", "^", "11"}]}], "+", 
         RowBox[{"1200", " ", 
          RowBox[{"t", "^", "12"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}], ",", 
      RowBox[{"t", "/", "s"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            RowBox[{"s", "^", "2"}]}], "+", 
           RowBox[{"10", " ", "s", " ", "t"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"18144000", " ", "s", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"3265920000", " ", 
          RowBox[{"s", "^", "4"}], " ", "t", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "^", "4"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1260", " ", 
          RowBox[{"s", "^", "12"}]}], "+", 
         RowBox[{"9000", " ", 
          RowBox[{"s", "^", "11"}], " ", "t"}], "+", 
         RowBox[{"26895", " ", 
          RowBox[{"s", "^", "10"}], " ", 
          RowBox[{"t", "^", "2"}]}], "+", 
         RowBox[{"42555", " ", 
          RowBox[{"s", "^", "9"}], " ", 
          RowBox[{"t", "^", "3"}]}], "+", 
         RowBox[{"36209", " ", 
          RowBox[{"s", "^", "8"}], " ", 
          RowBox[{"t", "^", "4"}]}], "+", 
         RowBox[{"13197", " ", 
          RowBox[{"s", "^", "7"}], " ", 
          RowBox[{"t", "^", "5"}]}], "+", 
         RowBox[{"1756", " ", 
          RowBox[{"s", "^", "6"}], " ", 
          RowBox[{"t", "^", "6"}]}], "-", 
         RowBox[{"33848", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "7"}]}], "-", 
         RowBox[{"66096", " ", 
          RowBox[{"s", "^", "4"}], " ", 
          RowBox[{"t", "^", "8"}]}], "-", 
         RowBox[{"57200", " ", 
          RowBox[{"s", "^", "3"}], " ", 
          RowBox[{"t", "^", "9"}]}], "-", 
         RowBox[{"29800", " ", 
          RowBox[{"s", "^", "2"}], " ", 
          RowBox[{"t", "^", "10"}]}], "-", 
         RowBox[{"9000", " ", "s", " ", 
          RowBox[{"t", "^", "11"}]}], "-", 
         RowBox[{"1200", " ", 
          RowBox[{"t", "^", "12"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"544320000", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "^", "2"}]}], ")"}]}], " ", "I", 
       " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"420", " ", 
          RowBox[{"s", "^", "12"}]}], "+", 
         RowBox[{"2370", " ", 
          RowBox[{"s", "^", "11"}], " ", "t"}], "+", 
         RowBox[{"5270", " ", 
          RowBox[{"s", "^", "10"}], " ", 
          RowBox[{"t", "^", "2"}]}], "+", 
         RowBox[{"5525", " ", 
          RowBox[{"s", "^", "9"}], " ", 
          RowBox[{"t", "^", "3"}]}], "+", 
         RowBox[{"2209", " ", 
          RowBox[{"s", "^", "8"}], " ", 
          RowBox[{"t", "^", "4"}]}], "-", 
         RowBox[{"389", " ", 
          RowBox[{"s", "^", "7"}], " ", 
          RowBox[{"t", "^", "5"}]}], "-", 
         RowBox[{"171", " ", 
          RowBox[{"s", "^", "6"}], " ", 
          RowBox[{"t", "^", "6"}]}], "-", 
         RowBox[{"1664", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "7"}]}], "-", 
         RowBox[{"3866", " ", 
          RowBox[{"s", "^", "4"}], " ", 
          RowBox[{"t", "^", "8"}]}], "-", 
         RowBox[{"4500", " ", 
          RowBox[{"s", "^", "3"}], " ", 
          RowBox[{"t", "^", "9"}]}], "-", 
         RowBox[{"3100", " ", 
          RowBox[{"s", "^", "2"}], " ", 
          RowBox[{"t", "^", "10"}]}], "-", 
         RowBox[{"1200", " ", "s", " ", 
          RowBox[{"t", "^", "11"}]}], "-", 
         RowBox[{"200", " ", 
          RowBox[{"t", "^", "12"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", 
      RowBox[{"t", "/", "s"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         RowBox[{"s", "^", "2"}]}], "-", 
        RowBox[{"6", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"t", "/", "s"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4536000", " ", "s", " ", 
      RowBox[{"t", "^", "3"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         RowBox[{"s", "^", "2"}]}], "+", 
        RowBox[{"10", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
        RowBox[{"t", "/", "s"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"9072000", " ", "s", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         RowBox[{"s", "^", "2"}]}], "-", 
        RowBox[{"6", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"t", "/", "s"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"9072000", " ", "s", " ", 
      RowBox[{"t", "^", "3"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"720", " ", 
         RowBox[{"s", "^", "8"}]}], "-", 
        RowBox[{"1280", " ", 
         RowBox[{"s", "^", "7"}], " ", "t"}], "+", 
        RowBox[{"249", " ", 
         RowBox[{"s", "^", "6"}], " ", 
         RowBox[{"t", "^", "2"}]}], "+", 
        RowBox[{"78", " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"t", "^", "3"}]}], "-", 
        RowBox[{"366", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "4"}]}], "+", 
        RowBox[{"400", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "5"}]}], "-", 
        RowBox[{"300", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}]}], "+", 
        RowBox[{"200", " ", "s", " ", 
         RowBox[{"t", "^", "7"}]}], "-", 
        RowBox[{"200", " ", 
         RowBox[{"t", "^", "8"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"t", "/", "s"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"544320000", " ", 
      RowBox[{"s", "^", "5"}], " ", 
      RowBox[{"t", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", " ", "\[Pi]", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}], "^", "5"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"s", "^", "2"}]}], "-", 
             RowBox[{"6", " ", "s", " ", "t"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"t", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9072000", " ", "s", " ", 
           RowBox[{"t", "^", "3"}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"544320000", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "^", "2"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "420"}], " ", 
          RowBox[{"s", "^", "12"}]}], "-", 
         RowBox[{"2370", " ", 
          RowBox[{"s", "^", "11"}], " ", "t"}], "-", 
         RowBox[{"5270", " ", 
          RowBox[{"s", "^", "10"}], " ", 
          RowBox[{"t", "^", "2"}]}], "-", 
         RowBox[{"5525", " ", 
          RowBox[{"s", "^", "9"}], " ", 
          RowBox[{"t", "^", "3"}]}], "-", 
         RowBox[{"2209", " ", 
          RowBox[{"s", "^", "8"}], " ", 
          RowBox[{"t", "^", "4"}]}], "+", 
         RowBox[{"389", " ", 
          RowBox[{"s", "^", "7"}], " ", 
          RowBox[{"t", "^", "5"}]}], "+", 
         RowBox[{"171", " ", 
          RowBox[{"s", "^", "6"}], " ", 
          RowBox[{"t", "^", "6"}]}], "+", 
         RowBox[{"1664", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "7"}]}], "+", 
         RowBox[{"3866", " ", 
          RowBox[{"s", "^", "4"}], " ", 
          RowBox[{"t", "^", "8"}]}], "+", 
         RowBox[{"4500", " ", 
          RowBox[{"s", "^", "3"}], " ", 
          RowBox[{"t", "^", "9"}]}], "+", 
         RowBox[{"3100", " ", 
          RowBox[{"s", "^", "2"}], " ", 
          RowBox[{"t", "^", "10"}]}], "+", 
         RowBox[{"1200", " ", "s", " ", 
          RowBox[{"t", "^", "11"}]}], "+", 
         RowBox[{"200", " ", 
          RowBox[{"t", "^", "12"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"t", "/", "s"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", " ", "\[Pi]", " ", 
           RowBox[{"t", "^", "5"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              RowBox[{"s", "^", "2"}]}], "+", 
             RowBox[{"10", " ", "s", " ", "t"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"t", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9072000", " ", "s", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "705"}], " ", 
            RowBox[{"s", "^", "8"}]}], "+", 
           RowBox[{"6720", " ", 
            RowBox[{"s", "^", "7"}], " ", "t"}], "+", 
           RowBox[{"20481", " ", 
            RowBox[{"s", "^", "6"}], " ", 
            RowBox[{"t", "^", "2"}]}], "+", 
           RowBox[{"29742", " ", 
            RowBox[{"s", "^", "5"}], " ", 
            RowBox[{"t", "^", "3"}]}], "+", 
           RowBox[{"27866", " ", 
            RowBox[{"s", "^", "4"}], " ", 
            RowBox[{"t", "^", "4"}]}], "+", 
           RowBox[{"17600", " ", 
            RowBox[{"s", "^", "3"}], " ", 
            RowBox[{"t", "^", "5"}]}], "+", 
           RowBox[{"7300", " ", 
            RowBox[{"s", "^", "2"}], " ", 
            RowBox[{"t", "^", "6"}]}], "+", 
           RowBox[{"1800", " ", "s", " ", 
            RowBox[{"t", "^", "7"}]}], "+", 
           RowBox[{"200", " ", 
            RowBox[{"t", "^", "8"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"544320000", " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "^", "5"}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"t", "/", "s"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         RowBox[{"s", "^", "2"}]}], "-", 
        RowBox[{"6", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
        RowBox[{"t", "/", "s"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"9072000", " ", "s", " ", 
      RowBox[{"t", "^", "3"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "^", "5"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         RowBox[{"s", "^", "2"}]}], "+", 
        RowBox[{"10", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"t", "/", "s"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4536000", " ", "s", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"68584320000", " ", 
       RowBox[{"s", "^", "3"}], " ", 
       RowBox[{"t", "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"45360", " ", 
       RowBox[{"s", "^", "12"}]}], "+", 
      RowBox[{"236880", " ", 
       RowBox[{"s", "^", "11"}], " ", "t"}], "+", 
      RowBox[{"280917", " ", 
       RowBox[{"s", "^", "10"}], " ", 
       RowBox[{"t", "^", "2"}]}], "+", 
      RowBox[{"23275934", " ", 
       RowBox[{"s", "^", "6"}], " ", 
       RowBox[{"t", "^", "6"}]}], "-", 
      RowBox[{"639392", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{"t", "^", "7"}]}], "-", 
      RowBox[{"75600", " ", "s", " ", 
       RowBox[{"t", "^", "11"}]}], "-", 
      RowBox[{"12600", " ", 
       RowBox[{"t", "^", "12"}]}], "-", 
      RowBox[{"12600", " ", 
       RowBox[{"s", "^", "4"}], " ", 
       RowBox[{"t", "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}], "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"917", " ", 
          RowBox[{"s", "^", "2"}]}], "-", 
         RowBox[{"2", " ", "s", " ", "t"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "s", "]"}]}], "+", 
      RowBox[{"1587600", " ", 
       RowBox[{"s", "^", "6"}], " ", 
       RowBox[{"t", "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}], "^", "3"}], " ", 
       RowBox[{
        RowBox[{"Log", "[", "s", "]"}], "^", "2"}]}], "+", 
      RowBox[{"210", " ", 
       RowBox[{"s", "^", "2"}], " ", 
       RowBox[{"t", "^", "10"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "925"}], "+", 
         RowBox[{"216", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"1050", " ", 
       RowBox[{"s", "^", "3"}], " ", 
       RowBox[{"t", "^", "9"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "265"}], "+", 
         RowBox[{"216", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"28", " ", 
       RowBox[{"s", "^", "9"}], " ", 
       RowBox[{"t", "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{"863207", "+", 
         RowBox[{"32400", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"s", "^", "7"}], " ", 
       RowBox[{"t", "^", "5"}], " ", 
       RowBox[{"(", 
        RowBox[{"4483039", "+", 
         RowBox[{"119070", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"s", "^", "8"}], " ", 
       RowBox[{"t", "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"3608069", "+", 
         RowBox[{"124740", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"s", "^", "4"}], " ", 
       RowBox[{"t", "^", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "369323"}], "+", 
         RowBox[{"340200", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",ExpressionUUID->"1c205e6d-3b09-4f0e-b2ab-\
8a60e9bf0756"]
}, Closed]],

Cell[CellGroupData[{

Cell["Planar Double Box", "Subsection",ExpressionUUID->"0f19f7d4-c5f9-45a6-9ce7-eb76f08335cc"],

Cell[CellGroupData[{

Cell["Expression", "Subsubsection",ExpressionUUID->"5825d2fb-ddf7-4b3b-ae87-767dd6c533de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PLDiv", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "s"}], "+", "t"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"302400", " ", 
      RowBox[{"\[Epsilon]", "^", "2"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "22384"}], " ", 
       RowBox[{"s", "^", "3"}]}], "-", 
      RowBox[{"6247", " ", 
       RowBox[{"s", "^", "2"}], " ", "t"}], "-", 
      RowBox[{"252", " ", "s", " ", 
       RowBox[{"t", "^", "2"}]}], "-", 
      RowBox[{"63", " ", 
       RowBox[{"t", "^", "3"}]}], "+", 
      RowBox[{"1680", " ", 
       RowBox[{"s", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "s"}], "+", "t"}], ")"}], " ", 
       RowBox[{"Log", "[", "s", "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"254016000", " ", "\[Epsilon]"}], ")"}]}]}]}]], "Input",Expressio\
nUUID->"e949f8d1-4e8d-4ec8-89c8-9b4451d6aac8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PLFin", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "17640"}], " ", 
            RowBox[{"s", "^", "8"}]}], "-", 
           RowBox[{"67410", " ", 
            RowBox[{"s", "^", "7"}], " ", "t"}], "-", 
           RowBox[{"84034", " ", 
            RowBox[{"s", "^", "6"}], " ", 
            RowBox[{"t", "^", "2"}]}], "-", 
           RowBox[{"15834", " ", 
            RowBox[{"s", "^", "5"}], " ", 
            RowBox[{"t", "^", "3"}]}], "+", 
           RowBox[{"47172", " ", 
            RowBox[{"s", "^", "4"}], " ", 
            RowBox[{"t", "^", "4"}]}], "+", 
           RowBox[{"37074", " ", 
            RowBox[{"s", "^", "3"}], " ", 
            RowBox[{"t", "^", "5"}]}], "+", 
           RowBox[{"8544", " ", 
            RowBox[{"s", "^", "2"}], " ", 
            RowBox[{"t", "^", "6"}]}], "+", 
           RowBox[{"225", " ", "s", " ", 
            RowBox[{"t", "^", "7"}]}], "+", 
           RowBox[{"25", " ", 
            RowBox[{"t", "^", "8"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9072000", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "^", "5"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Pi]", "^", "2"}], " ", 
            RowBox[{"s", "^", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1260", " ", 
               RowBox[{"s", "^", "4"}]}], "+", 
              RowBox[{"3870", " ", 
               RowBox[{"s", "^", "3"}], " ", "t"}], "+", 
              RowBox[{"4170", " ", 
               RowBox[{"s", "^", "2"}], " ", 
               RowBox[{"t", "^", "2"}]}], "+", 
              RowBox[{"1785", " ", "s", " ", 
               RowBox[{"t", "^", "3"}]}], "+", 
              RowBox[{"227", " ", 
               RowBox[{"t", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"648000", " ", 
            RowBox[{"t", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"52920", " ", 
             RowBox[{"s", "^", "8"}]}], "+", 
            RowBox[{"206640", " ", 
             RowBox[{"s", "^", "7"}], " ", "t"}], "+", 
            RowBox[{"303975", " ", 
             RowBox[{"s", "^", "6"}], " ", 
             RowBox[{"t", "^", "2"}]}], "+", 
            RowBox[{"202440", " ", 
             RowBox[{"s", "^", "5"}], " ", 
             RowBox[{"t", "^", "3"}]}], "+", 
            RowBox[{"55111", " ", 
             RowBox[{"s", "^", "4"}], " ", 
             RowBox[{"t", "^", "4"}]}], "+", 
            RowBox[{"2912", " ", 
             RowBox[{"s", "^", "3"}], " ", 
             RowBox[{"t", "^", "5"}]}], "-", 
            RowBox[{"29", " ", 
             RowBox[{"s", "^", "2"}], " ", 
             RowBox[{"t", "^", "6"}]}], "-", 
            RowBox[{"72", " ", "s", " ", 
             RowBox[{"t", "^", "7"}]}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"t", "^", "8"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"18144000", " ", "t", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}], "^", "4"}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            RowBox[{"s", "^", "2"}]}], "+", 
           RowBox[{"12", " ", "s", " ", "t"}], "+", 
           RowBox[{"t", "^", "2"}]}], ")"}], " ", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3600", " ", 
         RowBox[{"t", "^", "3"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            RowBox[{"s", "^", "2"}]}], "+", 
           RowBox[{"12", " ", "s", " ", "t"}], "+", 
           RowBox[{"t", "^", "2"}]}], ")"}], " ", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"10800", " ", 
         RowBox[{"t", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8820", " ", 
            RowBox[{"s", "^", "7"}]}], "+", 
           RowBox[{"40320", " ", 
            RowBox[{"s", "^", "6"}], " ", "t"}], "+", 
           RowBox[{"72765", " ", 
            RowBox[{"s", "^", "5"}], " ", 
            RowBox[{"t", "^", "2"}]}], "+", 
           RowBox[{"64575", " ", 
            RowBox[{"s", "^", "4"}], " ", 
            RowBox[{"t", "^", "3"}]}], "+", 
           RowBox[{"28098", " ", 
            RowBox[{"s", "^", "3"}], " ", 
            RowBox[{"t", "^", "4"}]}], "+", 
           RowBox[{"4872", " ", 
            RowBox[{"s", "^", "2"}], " ", 
            RowBox[{"t", "^", "5"}]}], "+", 
           RowBox[{"90", " ", "s", " ", 
            RowBox[{"t", "^", "6"}]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"t", "^", "7"}]}]}], ")"}], " ", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1512000", " ", "t", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "^", "5"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1260", " ", 
            RowBox[{"s", "^", "4"}]}], "+", 
           RowBox[{"3870", " ", 
            RowBox[{"s", "^", "3"}], " ", "t"}], "+", 
           RowBox[{"4170", " ", 
            RowBox[{"s", "^", "2"}], " ", 
            RowBox[{"t", "^", "2"}]}], "+", 
           RowBox[{"1785", " ", "s", " ", 
            RowBox[{"t", "^", "3"}]}], "+", 
           RowBox[{"227", " ", 
            RowBox[{"t", "^", "4"}]}]}], ")"}], " ", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"108000", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            RowBox[{"s", "^", "2"}]}], "+", 
           RowBox[{"12", " ", "s", " ", "t"}], "+", 
           RowBox[{"t", "^", "2"}]}], ")"}], " ", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1800", " ", 
         RowBox[{"t", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"35562240000", " ", "t", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"51861600", " ", 
          RowBox[{"s", "^", "7"}]}], "+", 
         RowBox[{"149838032", " ", 
          RowBox[{"s", "^", "6"}], " ", "t"}], "+", 
         RowBox[{"135584013", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{"t", "^", "2"}]}], "+", 
         RowBox[{"24845515", " ", 
          RowBox[{"s", "^", "4"}], " ", 
          RowBox[{"t", "^", "3"}]}], "-", 
         RowBox[{"17602466", " ", 
          RowBox[{"s", "^", "3"}], " ", 
          RowBox[{"t", "^", "4"}]}], "-", 
         RowBox[{"5332598", " ", 
          RowBox[{"s", "^", "2"}], " ", 
          RowBox[{"t", "^", "5"}]}], "-", 
         RowBox[{"622251", " ", "s", " ", 
          RowBox[{"t", "^", "6"}]}], "-", 
         RowBox[{"83013", " ", 
          RowBox[{"t", "^", "7"}]}], "+", 
         RowBox[{"280", " ", "t", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "^", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"22384", " ", 
             RowBox[{"s", "^", "3"}]}], "+", 
            RowBox[{"6247", " ", 
             RowBox[{"s", "^", "2"}], " ", "t"}], "+", 
            RowBox[{"252", " ", "s", " ", 
             RowBox[{"t", "^", "2"}]}], "+", 
            RowBox[{"63", " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "s", "]"}]}], "-", 
         RowBox[{"235200", " ", 
          RowBox[{"s", "^", "2"}], " ", "t", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "^", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "s"}], "+", "t"}], ")"}], " ", 
          RowBox[{
           RowBox[{"Log", "[", "s", "]"}], "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1260", " ", 
            RowBox[{"s", "^", "4"}]}], "+", 
           RowBox[{"3870", " ", 
            RowBox[{"s", "^", "3"}], " ", "t"}], "+", 
           RowBox[{"4170", " ", 
            RowBox[{"s", "^", "2"}], " ", 
            RowBox[{"t", "^", "2"}]}], "+", 
           RowBox[{"1785", " ", "s", " ", 
            RowBox[{"t", "^", "3"}]}], "+", 
           RowBox[{"227", " ", 
            RowBox[{"t", "^", "4"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"108000", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Pi]", "^", "2"}], " ", 
              RowBox[{"s", "^", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1260", " ", 
                 RowBox[{"s", "^", "4"}]}], "+", 
                RowBox[{"3870", " ", 
                 RowBox[{"s", "^", "3"}], " ", "t"}], "+", 
                RowBox[{"4170", " ", 
                 RowBox[{"s", "^", "2"}], " ", 
                 RowBox[{"t", "^", "2"}]}], "+", 
                RowBox[{"1785", " ", "s", " ", 
                 RowBox[{"t", "^", "3"}]}], "+", 
                RowBox[{"227", " ", 
                 RowBox[{"t", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"216000", " ", 
              RowBox[{"t", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s", "+", "t"}], ")"}], "^", "3"}]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", "^", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", 
               RowBox[{"s", "^", "2"}]}], "+", 
              RowBox[{"12", " ", "s", " ", "t"}], "+", 
              RowBox[{"t", "^", "2"}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1800", " ", 
            RowBox[{"t", "^", "3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "/.", 
   " ", 
   RowBox[{"x", "->", " ", 
    RowBox[{"t", "/", "s"}]}]}]}]], "Input",ExpressionUUID->"c15d3920-2102-\
4875-8e30-0e4bf92e7b17"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["disc", "t"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "93f6a5d4-e958-4610-9de3-5a648dc9c901"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"t", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["I", "pl"], ")"}], "db"], 
       RowBox[{"(", 
        RowBox[{"t", ",", "s"}], ")"}]}], "+"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f02b8526-e044-4a01-9ed4-7d3292aefe70"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["I", "pl"], ")"}], "db"], 
    RowBox[{"(", 
     RowBox[{"t", ",", "u"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "65c90c8b-746c-47c5-80c7-9ab19e0f7df1"],
 ") "
}], "Subsubsection",
 CellChangeTimes->{{3.812280237697686*^9, 
  3.812280310839272*^9}},ExpressionUUID->"77505670-cd9b-4d0b-9cc2-\
f5e8a55565ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"disc", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", " ", 
         RowBox[{"\[Pi]", "^", "3"}], " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
         RowBox[{"(", 
          RowBox[{"1260", "-", 
           RowBox[{"1170", " ", "zb"}], "+", 
           RowBox[{"120", " ", 
            RowBox[{"zb", "^", "2"}]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"zb", "^", "3"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"324000", " ", 
         RowBox[{"zb", "^", "7"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"8820", "-", 
         RowBox[{"21420", " ", "zb"}], "+", 
         RowBox[{"16065", " ", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"3150", " ", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"252", " ", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"42", " ", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"zb", "^", "7"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"756000", " ", 
       RowBox[{"zb", "^", "6"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"8820", "-", 
         RowBox[{"21420", " ", "zb"}], "+", 
         RowBox[{"16065", " ", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"3150", " ", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"252", " ", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"42", " ", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"zb", "^", "7"}]}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "zb"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"756000", " ", 
       RowBox[{"zb", "^", "6"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", 
          RowBox[{"\[Pi]", "^", "3"}], " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
          RowBox[{"(", 
           RowBox[{"21", "-", 
            RowBox[{"30", " ", "zb"}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"5400", " ", 
          RowBox[{"zb", "^", "8"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Pi]", "^", "2"}], " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
          RowBox[{"(", 
           RowBox[{"1260", "-", 
            RowBox[{"1170", " ", "zb"}], "+", 
            RowBox[{"120", " ", 
             RowBox[{"zb", "^", "2"}]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"zb", "^", "3"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"54000", " ", 
          RowBox[{"zb", "^", "7"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", "\[Pi]", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "5"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"11", " ", "zb"}], "-", 
            RowBox[{"53", " ", 
             RowBox[{"zb", "^", "2"}]}], "-", 
            RowBox[{"305", " ", 
             RowBox[{"zb", "^", "3"}]}], "-", 
            RowBox[{"12275", " ", 
             RowBox[{"zb", "^", "4"}]}], "+", 
            RowBox[{"25210", " ", 
             RowBox[{"zb", "^", "5"}]}], "-", 
            RowBox[{"12275", " ", 
             RowBox[{"zb", "^", "6"}]}], "-", 
            RowBox[{"305", " ", 
             RowBox[{"zb", "^", "7"}]}], "-", 
            RowBox[{"53", " ", 
             RowBox[{"zb", "^", "8"}]}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"zb", "^", "9"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"zb", "^", "10"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"756000", " ", 
          RowBox[{"zb", "^", "10"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "zb"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"15", " ", "zb"}], "+", 
         RowBox[{"120", " ", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"1170", " ", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"1260", " ", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", "zb"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"54000", " ", 
       RowBox[{"zb", "^", "8"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{"10", "-", 
         RowBox[{"30", " ", "zb"}], "+", 
         RowBox[{"21", " ", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "zb"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"900", " ", 
       RowBox[{"zb", "^", "5"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{"1260", "-", 
         RowBox[{"1170", " ", "zb"}], "+", 
         RowBox[{"120", " ", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"15", " ", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "zb"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"54000", " ", 
       RowBox[{"zb", "^", "7"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Pi]", "^", "2"}], " ", 
            RowBox[{"s", "^", "5"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
            RowBox[{"(", 
             RowBox[{"21", "-", 
              RowBox[{"30", " ", "zb"}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"900", " ", 
            RowBox[{"zb", "^", "8"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", "\[Pi]", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "7"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"1243", " ", "zb"}], "+", 
            RowBox[{"47", " ", 
             RowBox[{"zb", "^", "2"}]}], "-", 
            RowBox[{"1243", " ", 
             RowBox[{"zb", "^", "3"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"54000", " ", 
          RowBox[{"zb", "^", "8"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "zb"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{"10", "-", 
         RowBox[{"30", " ", "zb"}], "+", 
         RowBox[{"21", " ", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", "zb"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"900", " ", 
       RowBox[{"zb", "^", "5"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{"10", "-", 
         RowBox[{"30", " ", "zb"}], "+", 
         RowBox[{"21", " ", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "zb"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"900", " ", 
       RowBox[{"zb", "^", "5"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{"21", "-", 
         RowBox[{"30", " ", "zb"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "zb"}], "]"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"900", " ", 
       RowBox[{"zb", "^", "8"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{"s", "^", "5"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "7"}], " ", 
       RowBox[{"(", 
        RowBox[{"21", "-", 
         RowBox[{"9", " ", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}], "-", 
         RowBox[{"9", " ", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"21", " ", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "zb"}], "]"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"900", " ", 
       RowBox[{"zb", "^", "8"}]}], ")"}]}], "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{"48", "-", 
            RowBox[{"204", " ", "zb"}], "-", 
            RowBox[{"758", " ", 
             RowBox[{"zb", "^", "2"}]}], "-", 
            RowBox[{"57430", " ", 
             RowBox[{"zb", "^", "3"}]}], "+", 
            RowBox[{"233826", " ", 
             RowBox[{"zb", "^", "4"}]}], "-", 
            RowBox[{"350919", " ", 
             RowBox[{"zb", "^", "5"}]}], "+", 
            RowBox[{"233826", " ", 
             RowBox[{"zb", "^", "6"}]}], "-", 
            RowBox[{"57430", " ", 
             RowBox[{"zb", "^", "7"}]}], "-", 
            RowBox[{"758", " ", 
             RowBox[{"zb", "^", "8"}]}], "-", 
            RowBox[{"204", " ", 
             RowBox[{"zb", "^", "9"}]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"zb", "^", "10"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"9072000", " ", 
          RowBox[{"zb", "^", "9"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", 
          RowBox[{"s", "^", "5"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}], " ", 
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"30", " ", "zb"}], "+", 
            RowBox[{"21", " ", 
             RowBox[{"zb", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"900", " ", 
          RowBox[{"zb", "^", "5"}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",\
ExpressionUUID->"341d23eb-cc67-4d25-9308-059fcc95e223"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h", 
    RowBox[{"(", "k", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ecb9d0a2-1657-48f9-8b97-4a2cc04d0774"],
 "(z): results for \[Kappa]=1,...,7"
}], "Section",
 CellChangeTimes->{{3.812280321020406*^9, 
  3.8122803247205057`*^9}},ExpressionUUID->"ac4b8f91-beff-425b-964c-\
7368b7766d3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h0", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2880", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z"}], ")"}]}]}]], "Input",ExpressionUUID->\
"51bcd545-cdd9-49f3-bc51-452059607763"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h1", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{"12", "-", 
        RowBox[{"18", " ", "z"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"z", "^", "3"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"z", "^", "3"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"120", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"z", "^", "4"}]}]}]}]], "Input",ExpressionUUID->"20338d6f-ddb6-\
41fa-b288-3606fca6daca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"576", "-", 
        RowBox[{"576", " ", "z"}], "+", 
        RowBox[{"235", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"576", " ", 
      RowBox[{"z", "^", "3"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "-", 
        RowBox[{"7", " ", "z"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"10", " ", "z"}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"z", "^", "4"}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "5"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}]}]}]], "Input",ExpressionUUID->\
"336c4b66-ce96-4ccf-aa20-6c67d6cda6ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h3", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "499428"}], "+", 
        RowBox[{"749142", " ", "z"}], "-", 
        RowBox[{"685424", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"217855", " ", 
         RowBox[{"z", "^", "3"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12441600", " ", 
        RowBox[{"z", "^", "3"}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2903"}], "+", 
        RowBox[{"5806", " ", "z"}], "-", 
        RowBox[{"4161", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"1258", " ", 
         RowBox[{"z", "^", "3"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"172800", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2435"}], "+", 
        RowBox[{"4870", " ", "z"}], "-", 
        RowBox[{"3670", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"1235", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"172800", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"25", "-", 
        RowBox[{"50", " ", "z"}], "+", 
        RowBox[{"100", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"75", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"21", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2880", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"227", "+", 
        RowBox[{"877", " ", "z"}], "+", 
        RowBox[{"177", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"23", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"172800", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"12", " ", "z"}], "+", 
        RowBox[{"21", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2880", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "z"}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2880", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}]}]}]], "Input",ExpressionUUID->\
"087ee2cb-a7a1-487b-a69b-1378826c64cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h4", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1045673856"}], "+", 
      RowBox[{"1568510784", " ", "z"}], "-", 
      RowBox[{"1794338398", " ", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"635750735", " ", 
       RowBox[{"z", "^", "3"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1433272320000", " ", 
      RowBox[{"z", "^", "3"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3110953", "-", 
        RowBox[{"6221906", " ", "z"}], "+", 
        RowBox[{"4685511", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"1574558", " ", 
         RowBox[{"z", "^", "3"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"9953280000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1263605", "-", 
        RowBox[{"2527210", " ", "z"}], "+", 
        RowBox[{"4327060", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"3063455", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"802399", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4976640000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"10030", "-", 
        RowBox[{"20060", " ", "z"}], "+", 
        RowBox[{"16585", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"6555", " ", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{"252", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"82944000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"125", "-", 
        RowBox[{"250", " ", "z"}], "+", 
        RowBox[{"1000", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"875", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"271", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2764800", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "34249"}], "+", 
        RowBox[{"717425", " ", "z"}], "-", 
        RowBox[{"2821000", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"4414000", " ", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{"3078575", " ", 
         RowBox[{"z", "^", "4"}]}], "+", 
        RowBox[{"802399", " ", 
         RowBox[{"z", "^", "5"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4976640000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"182", "+", 
        RowBox[{"4560", " ", "z"}], "-", 
        RowBox[{"465", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5600", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1575", " ", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{"252", " ", 
         RowBox[{"z", "^", "5"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"82944000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"62", " ", "z"}], "+", 
        RowBox[{"271", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2764800", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"182", "-", 
        RowBox[{"5470", " ", "z"}], "+", 
        RowBox[{"19595", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"22185", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"8130", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"82944000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"60", " ", "z"}], "+", 
        RowBox[{"210", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2764800", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"62", " ", "z"}], "+", 
        RowBox[{"271", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2764800", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"62", " ", "z"}], "+", 
        RowBox[{"271", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"2764800", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}]}]}]], "Input",ExpressionUUID->\
"be34926f-1069-4f5b-87e4-9e1e3f3ea0c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h5", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"119828098692", "-", 
      RowBox[{"179742148038", " ", "z"}], "+", 
      RowBox[{"236798903656", " ", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"88442427155", " ", 
       RowBox[{"z", "^", "3"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"10319560704000000", " ", 
      RowBox[{"z", "^", "3"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "734498657"}], "+", 
        RowBox[{"1468997314", " ", "z"}], "-", 
        RowBox[{"1137212559", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"402713902", " ", 
         RowBox[{"z", "^", "3"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "519943235"}], "+", 
        RowBox[{"1039886470", " ", "z"}], "-", 
        RowBox[{"807240790", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"287297555", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"26655038", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4658173", "-", 
        RowBox[{"9316346", " ", "z"}], "+", 
        RowBox[{"28772716", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"24114543", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"7156149", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2388787200000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "46895"}], "+", 
        RowBox[{"93790", " ", "z"}], "-", 
        RowBox[{"71890", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"24995", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"7502", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"66355200000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"625", "-", 
        RowBox[{"1250", " ", "z"}], "+", 
        RowBox[{"10000", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"9375", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3021", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3317760000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4646123", "+", 
        RowBox[{"253002433", " ", "z"}], "+", 
        RowBox[{"260481693", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"115416347", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"26655038", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"26077", "-", 
        RowBox[{"2368202", " ", "z"}], "+", 
        RowBox[{"12684514", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"17228466", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"7156149", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2388787200000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"167", "+", 
        RowBox[{"23197", " ", "z"}], "+", 
        RowBox[{"57477", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"27923", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"7502", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"66355200000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"312", " ", "z"}], "+", 
        RowBox[{"3021", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3317760000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"26077", "+", 
        RowBox[{"2263894", " ", "z"}], "+", 
        RowBox[{"5736370", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"1140264", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"270072", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2388787200000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"167", "-", 
        RowBox[{"23865", " ", "z"}], "+", 
        RowBox[{"128070", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"157290", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"60420", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"66355200000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"310", " ", "z"}], "+", 
        RowBox[{"2710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3317760000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"167", "+", 
        RowBox[{"23197", " ", "z"}], "+", 
        RowBox[{"57477", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"27923", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"7502", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"66355200000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"312", " ", "z"}], "+", 
        RowBox[{"3021", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3317760000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"310", " ", "z"}], "+", 
        RowBox[{"2710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3317760000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"167", "+", 
        RowBox[{"23197", " ", "z"}], "+", 
        RowBox[{"57477", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"27923", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"7502", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"66355200000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"312", " ", "z"}], "+", 
        RowBox[{"3021", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"3317760000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"310", " ", "z"}], "+", 
        RowBox[{"2710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"3317760000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}]}]}]], "Input",ExpressionUUID->\
"5735fe3a-5f26-479e-a691-df108837c622"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h6", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "241087031791008"}], "+", 
      RowBox[{"361630547686512", " ", "z"}], "-", 
      RowBox[{"525352183481114", " ", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"202404333792805", " ", 
       RowBox[{"z", "^", "3"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1486016741376000000000", " ", 
      RowBox[{"z", "^", "3"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "650548325107"}], "+", 
        RowBox[{"1301096650214", " ", "z"}], "-", 
        RowBox[{"1024990703709", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"374442378602", " ", 
         RowBox[{"z", "^", "3"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"61917364224000000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"216590186795", "-", 
        RowBox[{"433180373590", " ", "z"}], "+", 
        RowBox[{"990000727540", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"773410540745", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"214986206581", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"30958682112000000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1868481790"}], "+", 
        RowBox[{"3736963580", " ", "z"}], "-", 
        RowBox[{"2257755355", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"389273565", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"462750288", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"515978035200000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"20281405", "-", 
        RowBox[{"40562810", " ", "z"}], "+", 
        RowBox[{"220777560", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"200496155", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"62744899", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1911029760000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"453155", "-", 
        RowBox[{"906310", " ", "z"}], "+", 
        RowBox[{"289085", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"164070", " ", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{"273504", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3125", "-", 
        RowBox[{"6250", " ", "z"}], "+", 
        RowBox[{"100000", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"96875", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"31771", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"598090831", "-", 
        RowBox[{"109192229644", " ", "z"}], "+", 
        RowBox[{"507562300956", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"586189351444", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"214986206581", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"30958682112000000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3427838", "+", 
        RowBox[{"929099138", " ", "z"}], "+", 
        RowBox[{"2593019663", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"1568136537", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"462750288", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"515978035200000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"23449", "-", 
        RowBox[{"10175876", " ", "z"}], "+", 
        RowBox[{"92452224", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"141397976", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"62744899", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1911029760000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"319", "+", 
        RowBox[{"226099", " ", "z"}], "+", 
        RowBox[{"1296904", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"843696", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"273504", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1562", " ", "z"}], "+", 
        RowBox[{"31771", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"3427838", "-", 
        RowBox[{"942810490", " ", "z"}], "+", 
        RowBox[{"5400884105", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"6418911555", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"2420160390", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"515978035200000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"23449", "+", 
        RowBox[{"10082080", " ", "z"}], "+", 
        RowBox[{"62065290", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"13072640", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3646720", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1911029760000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"319", "-", 
        RowBox[{"227375", " ", "z"}], "+", 
        RowBox[{"1977115", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"2429685", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"953130", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1560", " ", "z"}], "+", 
        RowBox[{"30210", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"23449", "-", 
        RowBox[{"10175876", " ", "z"}], "+", 
        RowBox[{"92452224", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"141397976", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"62744899", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1911029760000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"319", "+", 
        RowBox[{"226099", " ", "z"}], "+", 
        RowBox[{"1296904", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"843696", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"273504", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1562", " ", "z"}], "+", 
        RowBox[{"31771", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"319", "-", 
        RowBox[{"227375", " ", "z"}], "+", 
        RowBox[{"1977115", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"2429685", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"953130", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1560", " ", "z"}], "+", 
        RowBox[{"30210", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1562", " ", "z"}], "+", 
        RowBox[{"31771", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"23449", "-", 
        RowBox[{"10175876", " ", "z"}], "+", 
        RowBox[{"92452224", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"141397976", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"62744899", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"1911029760000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"319", "+", 
        RowBox[{"226099", " ", "z"}], "+", 
        RowBox[{"1296904", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"843696", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"273504", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1562", " ", "z"}], "+", 
        RowBox[{"31771", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1562", " ", "z"}], "+", 
        RowBox[{"31771", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"319", "-", 
        RowBox[{"227375", " ", "z"}], "+", 
        RowBox[{"1977115", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"2429685", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"953130", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"143327232000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1560", " ", "z"}], "+", 
        RowBox[{"30210", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1562", " ", "z"}], "+", 
        RowBox[{"31771", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1562", " ", "z"}], "+", 
        RowBox[{"31771", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "z"}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4777574400000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}]}]}]], "Input",ExpressionUUID->\
"9e7a82fb-eba4-46ff-8407-243f1b79aebc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h7", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"150451243465725756", "-", 
      RowBox[{"225676865198588634", " ", "z"}], "+", 
      RowBox[{"352284191053188448", " ", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"138529284660162785", " ", 
       RowBox[{"z", "^", "3"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"74895243765350400000000000", " ", 
      RowBox[{"z", "^", "3"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "138448451076983"}], "+", 
        RowBox[{"276896902153966", " ", "z"}], "-", 
        RowBox[{"220776579956121", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"82328128879138", " ", 
         RowBox[{"z", "^", "3"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"148601674137600000000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "86955107716235"}], "+", 
        RowBox[{"173910215432470", " ", "z"}], "-", 
        RowBox[{"92698618571470", " ", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"5743510855235", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"22338257805722", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"148601674137600000000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"751378566705", "-", 
        RowBox[{"1502757133410", " ", "z"}], "+", 
        RowBox[{"6449259012760", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5697880446055", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1744439778081", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2476694568960000000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "56187908615"}], "+", 
        RowBox[{"112375817230", " ", "z"}], "+", 
        RowBox[{"1969142195", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"58157050810", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"44009338016", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"433421549568000000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"654270025", "-", 
        RowBox[{"1308540050", " ", "z"}], "+", 
        RowBox[{"12649003750", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"11994733725", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3864165543", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "5", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14447384985600000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1109387"}], "+", 
        RowBox[{"2218774", " ", "z"}], "+", 
        RowBox[{"2421866", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"3531253", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1981802", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "6", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"15625", "-", 
        RowBox[{"31250", " ", "z"}], "+", 
        RowBox[{"1000000", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"984375", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"325521", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "7", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "4"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"74536615547", "+", 
        RowBox[{"43365748934797", " ", "z"}], "+", 
        RowBox[{"115472461352697", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"76584618023903", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"22338257805722", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"148601674137600000000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"430966441", "-", 
        RowBox[{"376335733014", " ", "z"}], "+", 
        RowBox[{"3087869519506", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"4204922599494", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1744439778081", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2476694568960000000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"21361331", "+", 
        RowBox[{"28061912311", " ", "z"}], "+", 
        RowBox[{"173905033716", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"130072679084", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"44009338016", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"433421549568000000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155233", "-", 
        RowBox[{"327367862", " ", "z"}], "+", 
        RowBox[{"5188155868", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"8427838482", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3864165543", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14447384985600000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155", "+", 
        RowBox[{"554461", " ", "z"}], "+", 
        RowBox[{"6825537", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5455703", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1981802", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"7812", " ", "z"}], "+", 
        RowBox[{"325521", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"430966441", "+", 
        RowBox[{"374611867250", " ", "z"}], "+", 
        RowBox[{"1961448119110", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"843533106240", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"251481931520", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2476694568960000000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"21361331", "-", 
        RowBox[{"28147357635", " ", "z"}], "+", 
        RowBox[{"258218938635", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"302008570605", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"115924966290", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"433421549568000000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"155233", "+", 
        RowBox[{"326746930", " ", "z"}], "+", 
        RowBox[{"4206983680", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"966990600", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"297270300", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14447384985600000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"155", "-", 
        RowBox[{"555081", " ", "z"}], "+", 
        RowBox[{"8489850", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"9859374", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3906252", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7810", " ", "z"}], "+", 
        RowBox[{"317710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"21361331", "+", 
        RowBox[{"28061912311", " ", "z"}], "+", 
        RowBox[{"173905033716", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"130072679084", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"44009338016", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"433421549568000000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155233", "-", 
        RowBox[{"327367862", " ", "z"}], "+", 
        RowBox[{"5188155868", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"8427838482", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3864165543", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14447384985600000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155", "+", 
        RowBox[{"554461", " ", "z"}], "+", 
        RowBox[{"6825537", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5455703", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1981802", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"7812", " ", "z"}], "+", 
        RowBox[{"325521", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"155233", "+", 
        RowBox[{"326746930", " ", "z"}], "+", 
        RowBox[{"4206983680", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"966990600", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"297270300", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14447384985600000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"155", "-", 
        RowBox[{"555081", " ", "z"}], "+", 
        RowBox[{"8489850", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"9859374", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3906252", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7810", " ", "z"}], "+", 
        RowBox[{"317710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155", "+", 
        RowBox[{"554461", " ", "z"}], "+", 
        RowBox[{"6825537", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5455703", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1981802", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"7812", " ", "z"}], "+", 
        RowBox[{"325521", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7810", " ", "z"}], "+", 
        RowBox[{"317710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"21361331", "+", 
        RowBox[{"28061912311", " ", "z"}], "+", 
        RowBox[{"173905033716", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"130072679084", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"44009338016", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"433421549568000000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155233", "-", 
        RowBox[{"327367862", " ", "z"}], "+", 
        RowBox[{"5188155868", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"8427838482", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3864165543", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"14447384985600000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155", "+", 
        RowBox[{"554461", " ", "z"}], "+", 
        RowBox[{"6825537", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5455703", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1981802", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"7812", " ", "z"}], "+", 
        RowBox[{"325521", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155", "+", 
        RowBox[{"554461", " ", "z"}], "+", 
        RowBox[{"6825537", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5455703", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1981802", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"7812", " ", "z"}], "+", 
        RowBox[{"325521", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"155233", "+", 
        RowBox[{"326746930", " ", "z"}], "+", 
        RowBox[{"4206983680", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"966990600", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"297270300", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"14447384985600000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"155", "-", 
        RowBox[{"555081", " ", "z"}], "+", 
        RowBox[{"8489850", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"9859374", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"3906252", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7810", " ", "z"}], "+", 
        RowBox[{"317710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7810", " ", "z"}], "+", 
        RowBox[{"317710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155", "+", 
        RowBox[{"554461", " ", "z"}], "+", 
        RowBox[{"6825537", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5455703", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1981802", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"7812", " ", "z"}], "+", 
        RowBox[{"325521", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7810", " ", "z"}], "+", 
        RowBox[{"317710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"155", "+", 
        RowBox[{"554461", " ", "z"}], "+", 
        RowBox[{"6825537", " ", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"5455703", " ", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"1981802", " ", 
         RowBox[{"z", "^", "4"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "z"}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"96315899904000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"7812", " ", "z"}], "+", 
        RowBox[{"325521", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", "z"}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7810", " ", "z"}], "+", 
        RowBox[{"317710", " ", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "z"}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8026324992000000", " ", 
      RowBox[{"z", "^", "5"}]}], ")"}]}]}]}]], "Input",ExpressionUUID->\
"aca39210-7c1a-471d-9fd7-2a94ea8e06da"]
}, Closed]]
},
WindowSize->{1440, 779},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cc01ece3-1335-4f9d-a169-2c00fc782191"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 576, 18, 91, "Section",ExpressionUUID->"92109da4-729f-4013-a26a-6f52fdee6eee"],
Cell[1159, 42, 4032, 127, 117, "Input",ExpressionUUID->"2aab0b9e-07a9-4eb0-91d6-42ed53b106fd"],
Cell[5194, 171, 18623, 468, 1104, "Input",ExpressionUUID->"343d251d-6e75-4fc6-a1ec-302d38c6c282"],
Cell[23820, 641, 55044, 1371, 2924, "Input",ExpressionUUID->"e6e8a000-a538-48ac-b20b-b32adda56c42"],
Cell[78867, 2014, 22393, 574, 1208, "Input",ExpressionUUID->"b680d8c2-4ea8-41ad-89ee-d5dc02192167"],
Cell[101263, 2590, 22560, 571, 1286, "Input",ExpressionUUID->"b8eb7d2b-0a91-4446-b8bb-53f9bf1d96c5"],
Cell[123826, 3163, 47526, 1188, 2534, "Input",ExpressionUUID->"a68de8a4-f084-4bdb-98ac-ba220e90d931"],
Cell[171355, 4353, 47526, 1188, 2534, "Input",ExpressionUUID->"3041a5d7-ab2c-4e7e-b1e1-fa7c744ef341"],
Cell[218884, 5543, 21999, 561, 1208, "Input",ExpressionUUID->"efad6018-343f-41cf-a492-24c46850fb2c"]
}, Closed]],
Cell[CellGroupData[{
Cell[240920, 6109, 353, 10, 66, "Section",ExpressionUUID->"4b426ec6-dd35-4ec9-93ec-1c31131bd0d3"],
Cell[241276, 6121, 1612, 50, 64, "Input",ExpressionUUID->"d1f1f798-0f5c-4148-aad4-b6bf3fe6e92c"],
Cell[242891, 6173, 7340, 211, 250, "Input",ExpressionUUID->"663231af-43a5-423e-bcd1-019d6e244a70"],
Cell[250234, 6386, 152, 3, 37, "Input",ExpressionUUID->"0ed98637-62eb-44fc-96a6-3ecf8d8e6721"],
Cell[250389, 6391, 807, 27, 45, "Input",ExpressionUUID->"f6b7c843-1798-4610-85c4-5702cac3ad29"],
Cell[251199, 6420, 965, 30, 45, "Input",ExpressionUUID->"38461fce-c220-44a6-a54a-42375fa50cf4"],
Cell[252167, 6452, 1010, 30, 72, "Input",ExpressionUUID->"f2b946cb-bb19-407c-a198-ad51427897ae"],
Cell[253180, 6484, 1032, 33, 45, "Input",ExpressionUUID->"02c4a244-b058-4a90-bea4-b764df3fc2fd"],
Cell[254215, 6519, 919, 29, 45, "Input",ExpressionUUID->"cdf79551-1110-4baa-80b1-2193a6be53aa"],
Cell[255137, 6550, 833, 27, 45, "Input",ExpressionUUID->"5871c604-fedb-4807-9f71-9d813797db3f"],
Cell[255973, 6579, 713, 22, 45, "Input",ExpressionUUID->"0d803718-7828-4d55-b325-f5edf7bb128c"],
Cell[256689, 6603, 1002, 30, 45, "Input",ExpressionUUID->"41c37955-2126-4301-9257-d5b6a504d533"],
Cell[257694, 6635, 1006, 30, 72, "Input",ExpressionUUID->"bd49559c-bdcd-4372-925a-81abd3117264"],
Cell[258703, 6667, 1001, 30, 45, "Input",ExpressionUUID->"d3accdb3-26da-4eb5-a467-99a208920bd3"],
Cell[259707, 6699, 1315, 43, 72, "Input",ExpressionUUID->"fb2ca0cf-bd5c-4fb1-b7a7-0b714512de8d"],
Cell[261025, 6744, 1119, 36, 45, "Input",ExpressionUUID->"fcca2788-88dd-4bf9-ab5d-18ac063df072"],
Cell[262147, 6782, 922, 31, 45, "Input",ExpressionUUID->"3303c766-fb80-44da-9f02-923c334406ea"],
Cell[263072, 6815, 876, 30, 45, "Input",ExpressionUUID->"eaa7d5eb-392b-4db2-94a5-ce9b4a967c75"]
}, Closed]],
Cell[CellGroupData[{
Cell[263985, 6850, 92, 0, 65, "Section",ExpressionUUID->"ae37f7e9-527f-4a06-8553-843c7c5e6aa0"],
Cell[CellGroupData[{
Cell[264102, 6854, 98, 0, 67, "Subsection",ExpressionUUID->"24a0c306-477b-4468-a0d6-ddb444daf04e"],
Cell[264203, 6856, 892, 28, 37, "Input",ExpressionUUID->"cdb5a5a3-6bca-4e4f-885b-a4c3103cd8ca"],
Cell[265098, 6886, 28554, 832, 1104, "Input",ExpressionUUID->"1c205e6d-3b09-4f0e-b2ab-8a60e9bf0756"]
}, Closed]],
Cell[CellGroupData[{
Cell[293689, 7723, 94, 0, 46, "Subsection",ExpressionUUID->"0f19f7d4-c5f9-45a6-9ce7-eb76f08335cc"],
Cell[CellGroupData[{
Cell[293808, 7727, 90, 0, 56, "Subsubsection",ExpressionUUID->"5825d2fb-ddf7-4b3b-ae87-767dd6c533de"],
Cell[293901, 7729, 1112, 35, 37, "Input",ExpressionUUID->"e949f8d1-4e8d-4ec8-89c8-9b4451d6aac8"],
Cell[295016, 7766, 12947, 360, 428, "Input",ExpressionUUID->"c15d3920-2102-4875-8e30-0e4bf92e7b17"]
}, Closed]],
Cell[CellGroupData[{
Cell[308000, 8131, 993, 34, 50, "Subsubsection",ExpressionUUID->"77505670-cd9b-4d0b-9cc2-f5e8a55565ed"],
Cell[308996, 8167, 13869, 408, 480, "Input",ExpressionUUID->"341d23eb-cc67-4d25-9308-059fcc95e223"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[322926, 8582, 386, 11, 85, "Section",ExpressionUUID->"ac4b8f91-beff-425b-964c-7368b7766d3b"],
Cell[323315, 8595, 368, 12, 37, "Input",ExpressionUUID->"51bcd545-cdd9-49f3-bc51-452059607763"],
Cell[323686, 8609, 767, 25, 37, "Input",ExpressionUUID->"20338d6f-ddb6-41fa-b288-3606fca6daca"],
Cell[324456, 8636, 1949, 66, 64, "Input",ExpressionUUID->"336c4b66-ce96-4ccf-aa20-6c67d6cda6ef"],
Cell[326408, 8704, 3913, 128, 142, "Input",ExpressionUUID->"087ee2cb-a7a1-487b-a69b-1378826c64cb"],
Cell[330324, 8834, 6881, 221, 272, "Input",ExpressionUUID->"be34926f-1069-4f5b-87e4-9e1e3f3ea0c8"],
Cell[337208, 9057, 11267, 359, 454, "Input",ExpressionUUID->"5735fe3a-5f26-479e-a691-df108837c622"],
Cell[348478, 9418, 18503, 581, 792, "Input",ExpressionUUID->"9e7a82fb-eba4-46ff-8407-243f1b79aebc"],
Cell[366984, 10001, 28244, 879, 1312, "Input",ExpressionUUID->"aca39210-7c1a-471d-9fd7-2a94ea8e06da"]
}, Closed]]
}
]
*)


